A uniform double-factorial construction for consecutive-pattern packings

For every overlap $m\geq 3$ and every pattern length $K\geq 2m+1$, we construct an explicit permutation $p\in\mathfrak{S}_K$ such that the number of permutations containing $j$ prescribed occurrences of $p$, with successive starts separated by $K-m$, is $(2j-1)!!$ for every $j\geq 1$. Additional occurrences are permitted. We prove that the corresponding occurrence poset is the ordinal sum of a chain on $m+j(K-m-2)$ elements and a comb on $2j$ elements. An insertion bijection counts the linear extensions of the comb. This gives the uniform representatives requested in the double-factorial part of Question 6 in Section 7 of Blitvi\'c, Kammoun and Steingr\'imsson, arXiv:2610.29846v1. A Lean 4 formalization and its recorded verification data accompany the paper.

==> anc/PatternPacking.lean <==
import PatternPacking.Main
import PatternPacking.StructuralIsomorphism
import PatternPacking.CombOrder
import PatternPacking.Examples
import PatternPacking.Audit


==> anc/PatternPacking/Audit.lean <==
import PatternPacking.Main
import PatternPacking.StructuralIsomorphism
import PatternPacking.CombOrder
import PatternPacking.Examples

#check @PatternPacking.main_theorem
#print PatternPacking.main_theorem
#print axioms PatternPacking.main_theorem
#check @PatternPacking.main_theorem_fintype
#print axioms PatternPacking.main_theorem_fintype
#print PatternPacking.ValidPacking
#print PatternPacking.Packings
#print PatternPacking.packingLength
#print PatternPacking.blockPosition
#print PatternPacking.candidateRank
#print PatternPacking.candidate
#print PatternPacking.Comb.oddDF
#print PatternPacking.exists_pattern
#check @PatternPacking.occurrence_structure
#print axioms PatternPacking.occurrence_structure
#print axioms PatternPacking.candidate
#print axioms PatternPacking.packingExtensionEquiv
#print axioms PatternPacking.coordinateLT_iff_canonicalLT
#print axioms PatternPacking.Comb.extensionEquiv
#print axioms PatternPacking.Comb.rel_eq_transGen_generator
#print axioms PatternPacking.card_prefixExtensions
#print axioms PatternPacking.Comb.card_comb


==> anc/PatternPacking/Bridge.lean <==
import PatternPacking.Definitions

namespace PatternPacking

theorem validPacking_iff_preserves_edges {K m j : ℕ}
    (p : Equiv.Perm (Fin K)) (s : Equiv.Perm (Fin (packingLength m K j))) :
    ValidPacking p m j s ↔ ∀ a b, OccurrenceEdge p m j a b → s a < s b := by
  constructor
  · intro hs a b hab
    obtain ⟨r, h, k, rfl, rfl, hhk⟩ := hab
    exact (hs r h k).mp hhk
  · intro hs r h k
    constructor
    · intro hhk
      exact hs _ _ ⟨r, h, k, rfl, rfl, hhk⟩
    · intro hhk
      rcases lt_trichotomy (p h) (p k) with hlt | heq | hgt
      · exact hlt
      · have : h = k := p.injective heq
        subst k
        exact False.elim (lt_irrefl _ hhk)
      · have hkh := hs _ _ ⟨r, k, h, rfl, rfl, hgt⟩
        exact False.elim (lt_asymm hhk hkh)

theorem preserves_transGen_iff {α : Type*} {n : ℕ} (R : α → α → Prop)
    (e : α ≃ Fin n) :
    (∀ a b, Relation.TransGen R a b → e a < e b) ↔
    (∀ a b, R a b → e a < e b) := by
  constructor
  · intro h a b hab
    exact h a b (Relation.TransGen.single hab)
  · intro h a b hab
    induction hab with
    | single hab => exact h _ _ hab
    | tail hab hbc ih => exact lt_trans ih (h _ _ hbc)

theorem validPacking_iff_extension {K m j : ℕ} (p : Equiv.Perm (Fin K))
    (s : Equiv.Perm (Fin (packingLength m K j))) :
    ValidPacking p m j s ↔ ∀ a b, OccurrenceLT p m j a b → s a < s b := by
  rw [validPacking_iff_preserves_edges, OccurrenceLT, preserves_transGen_iff]

/-- Identity on actual permutations: both directions of the bridge are proved. -/
def packingExtensionEquiv {K m j : ℕ} (p : Equiv.Perm (Fin K)) :
    Packings p m j ≃ Extensions (packingLength m K j) (OccurrenceLT p m j) where
  toFun s := ⟨s.val, (validPacking_iff_extension p s.val).mp s.property⟩
  invFun e := ⟨e.val, (validPacking_iff_extension p e.val).mpr e.property⟩
  left_inv _ := rfl
  right_inv _ := rfl

theorem packingCount_eq_extensions {K m j : ℕ} (p : Equiv.Perm (Fin K)) :
    packingCount p m j =
      Nat.card (Extensions (packingLength m K j) (OccurrenceLT p m j)) :=
  Nat.card_congr (packingExtensionEquiv p)

/-- Every admitted packing certifies acyclicity of its occurrence relation. -/
theorem occurrenceLT_irrefl_of_packing {K m j : ℕ} (p : Equiv.Perm (Fin K))
    (s : Packings p m j) (a : Fin (packingLength m K j)) :
    ¬ OccurrenceLT p m j a a := by
  intro haa
  exact lt_irrefl _ ((validPacking_iff_extension p s.val).mp s.property a a haa)

end PatternPacking


==> anc/PatternPacking/Canonical.lean <==
import PatternPacking.Coordinates

namespace PatternPacking

def canonicalHeight (m c j : ℕ) : ℕ := m + j * (m + c - 2)

def canonicalTurn (j i r : ℕ) : ℕ := if i % 2 = 0 then j - r else r

def canonicalLeafTurn (m j r : ℕ) : ℕ :=
  if (m - 1) % 2 = 0 then j - r else r + 1

def canonicalRowCode (m c j i r : ℕ) : ℕ :=
  if i = m - 1 then
    if canonicalTurn j i r = 0 then canonicalHeight m c j - 1
    else canonicalHeight m c j + 2 * (canonicalTurn j i r - 1)
  else if i = 0 then (j - r) * c
  else j * c + 1 + (i - 1) * (j + 1) + canonicalTurn j i r

def canonicalFillerCode (m c j r t : ℕ) : ℕ :=
  if t = c - 1 then
    canonicalHeight m c j + 2 * (canonicalLeafTurn m j r - 1) + 1
  else (j - r - 1) * c + t + 1

def canonicalCode (m c j : ℕ) : Vertex m c j → ℕ
  | .inl (i, r) => canonicalRowCode m c j i.val r.val
  | .inr (r, t) => canonicalFillerCode m c j r.val t.val

theorem canonicalHeight_eq (m c j : ℕ) (hm : 3 ≤ m) :
    canonicalHeight m c j = j * c + 1 + (m - 2) * (j + 1) + 1 := by
  unfold canonicalHeight
  rw [show m + c - 2 = m - 2 + c by omega, Nat.mul_add]
  have he : (m - 2) * (j + 1) = j * (m - 2) + (m - 2) := by ring
  omega

theorem canonicalHeight_pos (m c j : ℕ) (hm : 3 ≤ m) :
    0 < canonicalHeight m c j := by
  rw [canonicalHeight_eq m c j hm]
  omega

theorem canonicalTurn_le (j i r : ℕ) (hr : r ≤ j) : canonicalTurn j i r ≤ j := by
  unfold canonicalTurn
  split <;> omega

theorem canonicalTurn_injective (j i : ℕ) {r s : ℕ} (hr : r ≤ j) (hs : s ≤ j)
    (he : canonicalTurn j i r = canonicalTurn j i s) : r = s := by
  unfold canonicalTurn at he
  split at he <;> omega

theorem canonicalLeafTurn_bounds (m j r : ℕ) (hr : r < j) :
    1 ≤ canonicalLeafTurn m j r ∧ canonicalLeafTurn m j r ≤ j := by
  unfold canonicalLeafTurn
  split <;> omega

theorem canonicalLeafTurn_injective (m j : ℕ) {r s : ℕ} (hr : r < j) (hs : s < j)
    (he : canonicalLeafTurn m j r = canonicalLeafTurn m j s) : r = s := by
  unfold canonicalLeafTurn at he
  split at he <;> omega

theorem canonicalRowCode_first (m c j r : ℕ) (hm : 3 ≤ m) :
    canonicalRowCode m c j 0 r = (j - r) * c := by
  simp [canonicalRowCode, show 0 ≠ m - 1 by omega]

theorem canonicalRowCode_middle (m c j i r : ℕ) (hi : 0 < i) (him : i < m - 1) :
    canonicalRowCode m c j i r = j * c + 1 + (i - 1) * (j + 1) + canonicalTurn j i r := by
  simp [canonicalRowCode, show i ≠ m - 1 by omega, show i ≠ 0 by omega]

theorem canonicalRowCode_last (m c j r : ℕ) :
    canonicalRowCode m c j (m - 1) r =
      if canonicalTurn j (m - 1) r = 0 then canonicalHeight m c j - 1
      else canonicalHeight m c j + 2 * (canonicalTurn j (m - 1) r - 1) := by
  simp [canonicalRowCode]

theorem canonicalRowCode_first_le (m c j r : ℕ) (hm : 3 ≤ m) :
    canonicalRowCode m c j 0 r ≤ j * c := by
  rw [canonicalRowCode_first m c j r hm]
  exact Nat.mul_le_mul_right c (Nat.sub_le j r)

theorem canonicalRowCode_middle_bounds (m c j i r : ℕ) (hm : 3 ≤ m)
    (hi : 0 < i) (him : i < m - 1) (hr : r ≤ j) :
    j * c < canonicalRowCode m c j i r ∧
      canonicalRowCode m c j i r < canonicalHeight m c j - 1 := by
  rw [canonicalRowCode_middle m c j i r hi him, canonicalHeight_eq m c j hm]
  have ht := canonicalTurn_le j i r hr
  have hp := Nat.mul_le_mul_right (j + 1) (show i - 1 + 1 ≤ m - 2 by omega)
  rw [Nat.add_mul, Nat.one_mul] at hp
  omega

theorem canonicalRowCode_last_bounds (m c j r : ℕ) (hm : 3 ≤ m) (hj : 1 ≤ j)
    (hr : r ≤ j) :
    canonicalHeight m c j - 1 ≤ canonicalRowCode m c j (m - 1) r ∧
      canonicalRowCode m c j (m - 1) r < canonicalHeight m c j + 2 * j := by
  rw [canonicalRowCode_last]
  have ht := canonicalTurn_le j (m - 1) r hr
  have hh := canonicalHeight_pos m c j hm
  split <;> omega

theorem canonicalFillerCode_inner (m c j r t : ℕ) (ht : t < c - 1) :
    canonicalFillerCode m c j r t = (j - r - 1) * c + t + 1 := by
  simp [canonicalFillerCode, show t ≠ c - 1 by omega]

theorem canonicalFillerCode_leaf (m c j r : ℕ) :
    canonicalFillerCode m c j r (c - 1) =
      canonicalHeight m c j + 2 * (canonicalLeafTurn m j r - 1) + 1 := by
  simp [canonicalFillerCode]

theorem canonicalFillerCode_inner_lt (m c j r t : ℕ) (hr : r < j) (ht : t < c - 1) :
    canonicalFillerCode m c j r t < j * c := by
  rw [canonicalFillerCode_inner m c j r t ht]
  have hp := Nat.mul_le_mul_right c (show j - r - 1 + 1 ≤ j by omega)
  rw [Nat.add_mul, Nat.one_mul] at hp
  omega

theorem canonicalFillerCode_leaf_bounds (m c j r : ℕ) (hr : r < j) :
    canonicalHeight m c j < canonicalFillerCode m c j r (c - 1) ∧
      canonicalFillerCode m c j r (c - 1) < canonicalHeight m c j + 2 * j := by
  rw [canonicalFillerCode_leaf]
  have ht := canonicalLeafTurn_bounds m j r hr
  omega

theorem canonicalCode_lt (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (v : Vertex m c j) : canonicalCode m c j v < canonicalHeight m c j + 2 * j := by
  rcases v with ⟨i, r⟩ | ⟨r, t⟩
  · change canonicalRowCode m c j i.val r.val < _
    have hi := i.isLt
    have hr : r.val ≤ j := by have := r.isLt; omega
    by_cases hil : i.val = m - 1
    · rw [hil]
      exact (canonicalRowCode_last_bounds m c j r.val hm hj hr).2
    · by_cases hi0 : i.val = 0
      · rw [hi0]
        have hb := canonicalRowCode_first_le m c j r.val hm
        have hh := canonicalHeight_eq m c j hm
        omega
      · have hb := canonicalRowCode_middle_bounds m c j i.val r.val hm (by omega) (by omega) hr
        omega
  · change canonicalFillerCode m c j r.val t.val < _
    have hr := r.isLt
    have ht := t.isLt
    by_cases htl : t.val = c - 1
    · rw [htl]
      exact (canonicalFillerCode_leaf_bounds m c j r.val hr).2
    · have hb := canonicalFillerCode_inner_lt m c j r.val t.val hr (by omega)
      have hh := canonicalHeight_eq m c j hm
      omega

theorem canonicalRowCode_small_iff (m c j i r : ℕ) (hm : 3 ≤ m) (hj : 1 ≤ j)
    (hi : i < m) (hr : r ≤ j) :
    canonicalRowCode m c j i r ≤ j * c ↔ i = 0 := by
  by_cases hi0 : i = 0
  · subst i
    exact ⟨fun _ => rfl, fun _ => canonicalRowCode_first_le m c j r hm⟩
  · have hn : j * c < canonicalRowCode m c j i r := by
      by_cases hil : i = m - 1
      · subst i
        have hb := (canonicalRowCode_last_bounds m c j r hm hj hr).1
        have hh := canonicalHeight_eq m c j hm
        omega
      · exact (canonicalRowCode_middle_bounds m c j i r hm (by omega) (by omega) hr).1
    omega

theorem canonicalRowCode_large_iff (m c j i r : ℕ) (hm : 3 ≤ m) (hj : 1 ≤ j)
    (hi : i < m) (hr : r ≤ j) :
    canonicalHeight m c j - 1 ≤ canonicalRowCode m c j i r ↔ i = m - 1 := by
  by_cases hil : i = m - 1
  · subst i
    exact ⟨fun _ => rfl, fun _ => (canonicalRowCode_last_bounds m c j r hm hj hr).1⟩
  · have hn : canonicalRowCode m c j i r < canonicalHeight m c j - 1 := by
      by_cases hi0 : i = 0
      · subst i
        have hb := canonicalRowCode_first_le m c j r hm
        have hh := canonicalHeight_eq m c j hm
        omega
      · exact (canonicalRowCode_middle_bounds m c j i r hm (by omega) (by omega) hr).2
    omega

theorem canonicalRowCode_injective (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i k r s : ℕ} (hi : i < m) (hk : k < m) (hr : r ≤ j) (hs : s ≤ j)
    (he : canonicalRowCode m c j i r = canonicalRowCode m c j k s) : i = k ∧ r = s := by
  have hzero : i = 0 ↔ k = 0 := by
    rw [← canonicalRowCode_small_iff m c j i r hm hj hi hr,
      ← canonicalRowCode_small_iff m c j k s hm hj hk hs, he]
  have hlast : i = m - 1 ↔ k = m - 1 := by
    rw [← canonicalRowCode_large_iff m c j i r hm hj hi hr,
      ← canonicalRowCode_large_iff m c j k s hm hj hk hs, he]
  by_cases hi0 : i = 0
  · have hk0 := hzero.mp hi0
    subst i; subst k
    rw [canonicalRowCode_first m c j r hm, canonicalRowCode_first m c j s hm] at he
    have hp := mul_add_code_injective (d := c) (i := 0) (k := 0)
      (by omega) (by omega) (by simpa using he)
    constructor
    · rfl
    · omega
  · by_cases hil : i = m - 1
    · have hkl := hlast.mp hil
      subst i; subst k
      rw [canonicalRowCode_last, canonicalRowCode_last] at he
      have hh := canonicalHeight_pos m c j hm
      have ht : canonicalTurn j (m - 1) r = canonicalTurn j (m - 1) s := by
        (repeat' split at he) <;> omega
      exact ⟨rfl, canonicalTurn_injective j (m - 1) hr hs ht⟩
    · have hk0 : k ≠ 0 := fun h => hi0 (hzero.mpr h)
      have hkl : k ≠ m - 1 := fun h => hil (hlast.mpr h)
      rw [canonicalRowCode_middle m c j i r (by omega) (by omega),
        canonicalRowCode_middle m c j k s (by omega) (by omega)] at he
      have he' : (i - 1) * (j + 1) + canonicalTurn j i r =
          (k - 1) * (j + 1) + canonicalTurn j k s := by omega
      have hp := mul_add_code_injective
        (Nat.lt_succ_of_le (canonicalTurn_le j i r hr))
        (Nat.lt_succ_of_le (canonicalTurn_le j k s hs)) he'
      have hik : i = k := by omega
      subst k
      exact ⟨rfl, canonicalTurn_injective j i hr hs hp.2⟩

theorem canonicalFillerCode_leaf_iff (m c j r t : ℕ) (hm : 3 ≤ m)
    (hr : r < j) (ht : t < c) :
    canonicalHeight m c j < canonicalFillerCode m c j r t ↔ t = c - 1 := by
  by_cases htl : t = c - 1
  · subst t
    exact ⟨fun _ => rfl, fun _ => (canonicalFillerCode_leaf_bounds m c j r hr).1⟩
  · have hb := canonicalFillerCode_inner_lt m c j r t hr (by omega)
    have hh := canonicalHeight_eq m c j hm
    omega

theorem canonicalFillerCode_injective (m c j : ℕ) (hm : 3 ≤ m)
    {r s t u : ℕ} (hr : r < j) (hs : s < j) (ht : t < c) (hu : u < c)
    (he : canonicalFillerCode m c j r t = canonicalFillerCode m c j s u) :
    r = s ∧ t = u := by
  have hleaf : t = c - 1 ↔ u = c - 1 := by
    rw [← canonicalFillerCode_leaf_iff m c j r t hm hr ht,
      ← canonicalFillerCode_leaf_iff m c j s u hm hs hu, he]
  by_cases htl : t = c - 1
  · have hul := hleaf.mp htl
    subst t; subst u
    rw [canonicalFillerCode_leaf, canonicalFillerCode_leaf] at he
    have hrt := canonicalLeafTurn_bounds m j r hr
    have hst := canonicalLeafTurn_bounds m j s hs
    have hts : canonicalLeafTurn m j r = canonicalLeafTurn m j s := by omega
    exact ⟨canonicalLeafTurn_injective m j hr hs hts, rfl⟩
  · have hul : u ≠ c - 1 := fun h => htl (hleaf.mpr h)
    rw [canonicalFillerCode_inner m c j r t (by omega),
      canonicalFillerCode_inner m c j s u (by omega)] at he
    have he' : (j - r - 1) * c + (t + 1) = (j - s - 1) * c + (u + 1) := by omega
    have hp := mul_add_code_injective (by omega : t + 1 < c) (by omega : u + 1 < c) he'
    omega

theorem canonicalRowCode_ne_filler (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i r s t : ℕ} (hi : i < m) (hr : r ≤ j) (hs : s < j) (ht : t < c) :
    canonicalRowCode m c j i r ≠ canonicalFillerCode m c j s t := by
  intro he
  by_cases htl : t = c - 1
  · subst t
    have hb := (canonicalFillerCode_leaf_bounds m c j s hs).1
    have hil : i = m - 1 :=
      (canonicalRowCode_large_iff m c j i r hm hj hi hr).mp (by omega)
    subst i
    rw [canonicalRowCode_last, canonicalFillerCode_leaf] at he
    split at he <;> omega
  · have hb := canonicalFillerCode_inner_lt m c j s t hs (by omega)
    have hi0 : i = 0 := (canonicalRowCode_small_iff m c j i r hm hj hi hr).mp (by omega)
    subst i
    rw [canonicalRowCode_first m c j r hm,
      canonicalFillerCode_inner m c j s t (by omega)] at he
    have he' : (j - r) * c + 0 = (j - s - 1) * c + (t + 1) := by omega
    have hp := mul_add_code_injective (by omega : 0 < c) (by omega : t + 1 < c) he'
    omega

theorem canonicalCode_injective (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j) :
    Function.Injective (canonicalCode m c j) := by
  intro a b he
  rcases a with ⟨i, r⟩ | ⟨r, t⟩ <;> rcases b with ⟨k, s⟩ | ⟨s, u⟩
  · have hp := canonicalRowCode_injective m c j hm hc hj i.isLt k.isLt
      (by have := r.isLt; omega) (by have := s.isLt; omega) he
    have hi : i = k := Fin.ext hp.1
    have hr : r = s := Fin.ext hp.2
    subst k; subst s; rfl
  · exact False.elim (canonicalRowCode_ne_filler m c j hm hc hj i.isLt
      (by have := r.isLt; omega) s.isLt u.isLt he)
  · exact False.elim (canonicalRowCode_ne_filler m c j hm hc hj k.isLt
      (by have := s.isLt; omega) r.isLt t.isLt he.symm)
  · have hp := canonicalFillerCode_injective m c j hm r.isLt s.isLt t.isLt u.isLt he
    have hr : r = s := Fin.ext hp.1
    have ht : t = u := Fin.ext hp.2
    subst s; subst u; rfl

theorem canonical_card (m c j : ℕ) (hm : 3 ≤ m) :
    Fintype.card (Vertex m c j) = canonicalHeight m c j + 2 * j := by
  rw [vertex_card]
  unfold canonicalHeight
  have he : m + c - 2 + 2 = m + c := by omega
  have hp := congrArg (fun n => j * n) he
  rw [Nat.mul_add] at hp
  omega

def canonicalPosition (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (v : Vertex m c j) : Fin (canonicalHeight m c j + 2 * j) :=
  ⟨canonicalCode m c j v, canonicalCode_lt m c j hm hc hj v⟩

noncomputable def canonicalEquiv (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j) :
    Vertex m c j ≃ Fin (canonicalHeight m c j + 2 * j) := by
  apply Equiv.ofBijective (canonicalPosition m c j hm hc hj)
  have hi : Function.Injective (canonicalPosition m c j hm hc hj) := by
    intro a b he
    exact canonicalCode_injective m c j hm hc hj (congrArg Fin.val he)
  refine ⟨hi, ?_⟩
  by_contra hn
  have hh := Fintype.card_lt_of_injective_not_surjective (canonicalPosition m c j hm hc hj) hi hn
  simp only [canonical_card m c j hm, Fintype.card_fin] at hh
  omega

@[simp] theorem canonicalEquiv_apply (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (v : Vertex m c j) : (canonicalEquiv m c j hm hc hj v).val = canonicalCode m c j v := rfl

/-- Vertices on the main chain: all row vertices and all nonfinal fillers. -/
def CanonicalNonleaf {m c j : ℕ} : Vertex m c j → Prop
  | .inl _ => True
  | .inr (_, t) => t.val < c - 1

theorem canonicalNonleaf_iff_code (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (_hj : 1 ≤ j)
    (v : Vertex m c j) :
    CanonicalNonleaf v ↔ canonicalCode m c j v < canonicalHeight m c j ∨
      (canonicalCode m c j v - canonicalHeight m c j) % 2 = 0 := by
  rcases v with ⟨i, r⟩ | ⟨r, t⟩
  · simp only [CanonicalNonleaf, canonicalCode, true_iff]
    have hi := i.isLt
    have hr : r.val ≤ j := by have := r.isLt; omega
    by_cases hil : i.val = m - 1
    · rw [hil, canonicalRowCode_last]
      have hh := canonicalHeight_pos m c j hm
      split <;> omega
    · by_cases hi0 : i.val = 0
      · rw [hi0]
        have hb := canonicalRowCode_first_le m c j r.val hm
        have hh := canonicalHeight_eq m c j hm
        omega
      · have hb := canonicalRowCode_middle_bounds m c j i.val r.val hm (by omega) (by omega) hr
        omega
  · simp only [CanonicalNonleaf, canonicalCode]
    have hr := r.isLt
    have ht := t.isLt
    by_cases htl : t.val = c - 1
    · rw [htl, canonicalFillerCode_leaf]
      omega
    · have hb := canonicalFillerCode_inner_lt m c j r.val t.val hr (by omega)
      have hh := canonicalHeight_eq m c j hm
      omega

/-- The final-row vertex to which the private leaf from occurrence `r` is attached. -/
def canonicalLeafParent (m r : ℕ) : ℕ :=
  if (m - 1) % 2 = 0 then r else r + 1

theorem canonicalLeafParent_le (m j r : ℕ) (hr : r < j) :
    canonicalLeafParent m r ≤ j := by
  unfold canonicalLeafParent
  split <;> omega

theorem canonicalTurn_leafParent (m j r : ℕ) :
    canonicalTurn j (m - 1) (canonicalLeafParent m r) = canonicalLeafTurn m j r := by
  unfold canonicalTurn canonicalLeafParent canonicalLeafTurn
  split <;> rfl

theorem canonicalFillerCode_leaf_parent (m c j r : ℕ) (hr : r < j) :
    canonicalFillerCode m c j r (c - 1) =
      canonicalRowCode m c j (m - 1) (canonicalLeafParent m r) + 1 := by
  rw [canonicalFillerCode_leaf, canonicalRowCode_last, canonicalTurn_leafParent]
  have ht := canonicalLeafTurn_bounds m j r hr
  simp only [show canonicalLeafTurn m j r ≠ 0 by omega, ite_false]

end PatternPacking


==> anc/PatternPacking/CanonicalCompare.lean <==
import PatternPacking.Canonical

namespace PatternPacking

theorem mul_add_code_lt_iff {d r s i k : ℕ} (hi : i < d) (hk : k < d) :
    r * d + i < s * d + k ↔ r < s ∨ (r = s ∧ i < k) := by
  constructor
  · intro he
    by_cases hrs : r < s
    · exact Or.inl hrs
    · by_cases heq : r = s
      · subst s
        exact Or.inr ⟨rfl, by omega⟩
      · have hp := Nat.mul_le_mul_right d (show s + 1 ≤ r by omega)
        rw [Nat.add_mul, Nat.one_mul] at hp
        omega
  · intro he
    rcases he with hrs | ⟨rfl, hik⟩
    · have hp := Nat.mul_le_mul_right d (show r + 1 ≤ s by omega)
      rw [Nat.add_mul, Nat.one_mul] at hp
      omega
    · omega

theorem canonicalRowCode_lt_of_row_lt (m c j : ℕ) (hm : 3 ≤ m) (_hc : 1 ≤ c)
    (hj : 1 ≤ j) {i k r s : ℕ} (hi : i < m) (hk : k < m) (hr : r ≤ j) (hs : s ≤ j)
    (hik : i < k) : canonicalRowCode m c j i r < canonicalRowCode m c j k s := by
  by_cases hi0 : i = 0
  · subst i
    have ha := canonicalRowCode_first_le m c j r hm
    have hb : ¬ canonicalRowCode m c j k s ≤ j * c := by
      rw [canonicalRowCode_small_iff m c j k s hm hj hk hs]
      omega
    omega
  · by_cases hkl : k = m - 1
    · subst k
      have ha : ¬ canonicalHeight m c j - 1 ≤ canonicalRowCode m c j i r := by
        rw [canonicalRowCode_large_iff m c j i r hm hj hi hr]
        omega
      have hb := (canonicalRowCode_last_bounds m c j s hm hj hs).1
      omega
    · rw [canonicalRowCode_middle m c j i r (by omega) (by omega),
        canonicalRowCode_middle m c j k s (by omega) (by omega)]
      have ht := canonicalTurn_le j i r hr
      have hp := Nat.mul_le_mul_right (j + 1) (show i - 1 + 1 ≤ k - 1 by omega)
      rw [Nat.add_mul, Nat.one_mul] at hp
      omega

theorem canonicalRowCode_lt_same_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    {i r s : ℕ} (hi : i < m) (_hr : r ≤ j) (_hs : s ≤ j) :
    canonicalRowCode m c j i r < canonicalRowCode m c j i s ↔
      canonicalTurn j i r < canonicalTurn j i s := by
  by_cases hi0 : i = 0
  · subst i
    rw [canonicalRowCode_first m c j r hm, canonicalRowCode_first m c j s hm]
    simp only [canonicalTurn, Nat.zero_mod, ite_true]
    have he := mul_add_code_lt_iff (r := j - r) (s := j - s) (i := 0) (k := 0)
      (show 0 < c by omega) (show 0 < c by omega)
    simpa using he
  · by_cases hil : i = m - 1
    · subst i
      rw [canonicalRowCode_last, canonicalRowCode_last]
      have hh := canonicalHeight_pos m c j hm
      (repeat' split) <;> omega
    · rw [canonicalRowCode_middle m c j i r (by omega) (by omega),
        canonicalRowCode_middle m c j i s (by omega) (by omega)]
      omega

theorem canonicalRowCode_lt_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i k r s : ℕ} (hi : i < m) (hk : k < m) (hr : r ≤ j) (hs : s ≤ j) :
    canonicalRowCode m c j i r < canonicalRowCode m c j k s ↔
      i < k ∨ (i = k ∧ canonicalTurn j i r < canonicalTurn j k s) := by
  by_cases hik : i < k
  · have he := canonicalRowCode_lt_of_row_lt m c j hm hc hj hi hk hr hs hik
    simp [hik, he]
  · by_cases heq : i = k
    · subst k
      simpa using canonicalRowCode_lt_same_iff m c j hm hc hi hr hs
    · have hki : k < i := by omega
      have he := canonicalRowCode_lt_of_row_lt m c j hm hc hj hk hi hs hr hki
      omega

theorem canonicalRowCode_le_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i k r s : ℕ} (hi : i < m) (hk : k < m) (hr : r ≤ j) (hs : s ≤ j) :
    canonicalRowCode m c j i r ≤ canonicalRowCode m c j k s ↔
      i < k ∨ (i = k ∧ canonicalTurn j i r ≤ canonicalTurn j k s) := by
  have he := canonicalRowCode_lt_iff m c j hm hc hj hk hi hs hr
  by_cases hik : i = k
  · subst k
    omega
  · omega

theorem canonicalRowCode_lt_inner_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i r s t : ℕ} (hi : i < m) (hr : r ≤ j) (hs : s < j) (ht : t < c - 1) :
    canonicalRowCode m c j i r < canonicalFillerCode m c j s t ↔ i = 0 ∧ s < r := by
  by_cases hi0 : i = 0
  · subst i
    rw [canonicalRowCode_first m c j r hm, canonicalFillerCode_inner m c j s t ht]
    have he := mul_add_code_lt_iff (r := j - r) (s := j - s - 1)
      (show 0 < c by omega) (show t + 1 < c by omega)
    omega
  · have ha : ¬ canonicalRowCode m c j i r ≤ j * c := by
      rw [canonicalRowCode_small_iff m c j i r hm hj hi hr]
      exact hi0
    have hb := canonicalFillerCode_inner_lt m c j s t hs ht
    omega

theorem canonicalInnerCode_lt_row_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {r t i s : ℕ} (hr : r < j) (ht : t < c - 1) (hi : i < m) (hs : s ≤ j) :
    canonicalFillerCode m c j r t < canonicalRowCode m c j i s ↔ 0 < i ∨ s ≤ r := by
  by_cases hi0 : i = 0
  · subst i
    rw [canonicalRowCode_first m c j s hm, canonicalFillerCode_inner m c j r t ht]
    have he := mul_add_code_lt_iff (r := j - r - 1) (s := j - s)
      (show t + 1 < c by omega) (show 0 < c by omega)
    omega
  · have ha : ¬ canonicalRowCode m c j i s ≤ j * c := by
      rw [canonicalRowCode_small_iff m c j i s hm hj hi hs]
      exact hi0
    have hb := canonicalFillerCode_inner_lt m c j r t hr ht
    omega

theorem canonicalInnerCode_lt_iff (m c j : ℕ)
    {r s t u : ℕ} (hr : r < j) (hs : s < j) (ht : t < c - 1) (hu : u < c - 1) :
    canonicalFillerCode m c j r t < canonicalFillerCode m c j s u ↔
      s < r ∨ (s = r ∧ t < u) := by
  rw [canonicalFillerCode_inner m c j r t ht, canonicalFillerCode_inner m c j s u hu]
  have he := mul_add_code_lt_iff (r := j - r - 1) (s := j - s - 1)
    (show t + 1 < c by omega) (show u + 1 < c by omega)
  omega

theorem canonicalInnerCode_lt_leaf (m c j : ℕ) (hm : 3 ≤ m)
    {r s t : ℕ} (hr : r < j) (hs : s < j) (ht : t < c - 1) :
    canonicalFillerCode m c j r t < canonicalFillerCode m c j s (c - 1) := by
  have ha := canonicalFillerCode_inner_lt m c j r t hr ht
  have hb := (canonicalFillerCode_leaf_bounds m c j s hs).1
  have hh := canonicalHeight_eq m c j hm
  omega

theorem canonicalRowCode_lt_leaf_iff (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) {i r s : ℕ} (hi : i < m) (hr : r ≤ j) (hs : s < j) :
    canonicalRowCode m c j i r < canonicalFillerCode m c j s (c - 1) ↔
      i < m - 1 ∨ (i = m - 1 ∧ canonicalTurn j i r ≤ canonicalLeafTurn m j s) := by
  rw [canonicalFillerCode_leaf_parent m c j s hs]
  rw [Nat.lt_succ_iff]
  rw [canonicalRowCode_le_iff m c j hm hc hj hi (by omega) hr
    (canonicalLeafParent_le m j s hs), canonicalTurn_leafParent]

end PatternPacking


==> anc/PatternPacking/Comb.lean <==
import Mathlib.Data.Fintype.Perm
import Mathlib.Data.Fintype.Prod
import Mathlib.Data.Fintype.Sets
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Order.Fin.Basic
import Lean.Elab.Tactic.Omega

namespace PatternPacking.Comb

open scoped BigOperators

/-- Interleaved labels: `2*i` is the spine vertex `q_i`, and `2*i+1`
is its leaf. This is the strict transitive relation of the comb. -/
def Rel {n : ℕ} (a b : Fin n) : Prop := a.val % 2 = 0 ∧ a < b

/-- A ranking permutation is a linear extension when it respects the comb. -/
def Valid {n : ℕ} (e : Equiv.Perm (Fin n)) : Prop :=
  ∀ a b, Rel a b → e a < e b

def Extension (n : ℕ) := {e : Equiv.Perm (Fin n) // Valid e}

noncomputable instance (n : ℕ) : Fintype (Extension n) := by
  unfold Extension
  exact Fintype.ofFinite _

/-- Insert a new first-labelled vertex at rank `p`, preserving all old ranks' order. -/
noncomputable def insertPerm {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n)) :
    Equiv.Perm (Fin (n + 1)) :=
  Equiv.ofBijective (Fin.cases p (Fin.succAbove p ∘ e)) (by
    rw [Fintype.bijective_iff_injective_and_card]
    refine ⟨fun j k h ↦ ?_, rfl⟩
    induction j using Fin.cases <;> induction k using Fin.cases <;> aesop)

@[simp] theorem insertPerm_zero {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n)) :
    insertPerm p e 0 = p := rfl

@[simp] theorem insertPerm_succ {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n))
    (a : Fin n) : insertPerm p e a.succ = p.succAbove (e a) := rfl

theorem insertPerm_bijective (n : ℕ) :
    Function.Bijective (fun x : Fin (n + 1) × Equiv.Perm (Fin n) => insertPerm x.1 x.2) := by
  rw [Fintype.bijective_iff_injective_and_card]
  constructor
  · rintro ⟨p, e⟩ ⟨q, f⟩ h
    have hp : p = q := by simpa using congrArg (fun g : Equiv.Perm (Fin (n + 1)) => g 0) h
    subst q
    have he : e = f := by
      apply Equiv.ext
      intro a
      simpa using congrArg (fun g : Equiv.Perm (Fin (n + 1)) => g a.succ) h
    subst f
    rfl
  · simp only [Fintype.card_prod, Fintype.card_perm, Fintype.card_fin, Nat.factorial_succ]

/-- Add the new root at rank zero, then its freely positioned leaf. -/
noncomputable def grow {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n)) :
    Equiv.Perm (Fin (n + 2)) := insertPerm 0 (insertPerm p e)

@[simp] theorem grow_zero {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n)) :
    grow p e 0 = 0 := rfl

@[simp] theorem grow_succ {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n))
    (a : Fin (n + 1)) : grow p e a.succ = (insertPerm p e a).succ := by
  simp [grow]

@[simp] theorem grow_succ_succ {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n))
    (a : Fin n) : grow p e a.succ.succ = (p.succAbove (e a)).succ := by simp

/-- Deleting the first root and its leaf preserves precisely the remaining constraints. -/
theorem valid_grow_iff {n : ℕ} (p : Fin (n + 1)) (e : Equiv.Perm (Fin n)) :
    Valid (grow p e) ↔ Valid e := by
  constructor
  · intro h a b hab
    have hrel : Rel a.succ.succ b.succ.succ := by
      constructor
      · dsimp [Rel] at hab ⊢
        omega
      · simpa using hab.2
    have hlt := h _ _ hrel
    simpa using hlt
  · intro h a b hab
    induction a using Fin.cases with
    | zero =>
      induction b using Fin.cases with
      | zero => exact (lt_irrefl _ hab.2).elim
      | succ b => simp
    | succ a =>
      induction a using Fin.cases with
      | zero =>
        have := hab.1
        simp at this
      | succ a =>
        induction b using Fin.cases with
        | zero => exact (Fin.not_lt_zero _ hab.2).elim
        | succ b =>
          induction b using Fin.cases with
          | zero =>
            have := hab.2
            simp only [Fin.lt_def, Fin.val_succ, Fin.val_zero] at this
            omega
          | succ b =>
            have hrel : Rel a b := by
              constructor
              · have := hab.1
                dsimp at this ⊢
                omega
              · simpa using hab.2
            simpa using h a b hrel

/-- Every nonempty comb has its root in the first rank. -/
theorem valid_zero {n : ℕ} (e : Equiv.Perm (Fin (n + 1))) (h : Valid e) : e 0 = 0 := by
  by_contra hz
  have hx : e.symm 0 ≠ 0 := by
    intro hx
    have := congrArg e hx
    exact hz (by simpa using this.symm)
  have hrel : Rel 0 (e.symm 0) := ⟨rfl, Fin.pos_iff_ne_zero.mpr hx⟩
  have hh := h _ _ hrel
  simp at hh

noncomputable def growExtension {n : ℕ} (x : Fin (n + 1) × Extension n) : Extension (n + 2) :=
  ⟨grow x.1 x.2.1, (valid_grow_iff _ _).mpr x.2.2⟩

theorem growExtension_bijective (n : ℕ) : Function.Bijective (growExtension (n := n)) := by
  constructor
  · rintro ⟨p, e, he⟩ ⟨q, f, hf⟩ h
    have hg : grow p e = grow q f := congrArg Subtype.val h
    have hfirst := (insertPerm_bijective (n + 1)).1
      (a₁ := (0, insertPerm p e)) (a₂ := (0, insertPerm q f)) hg
    have hsecond := (insertPerm_bijective n).1
      (a₁ := (p, e)) (a₂ := (q, f)) (congrArg Prod.snd hfirst)
    have hp : p = q := congrArg Prod.fst hsecond
    have he : e = f := congrArg Prod.snd hsecond
    subst q
    subst f
    rfl
  · rintro ⟨g, hg⟩
    obtain ⟨⟨r, u⟩, hu⟩ := (insertPerm_bijective (n + 1)).2 g
    have hr : r = 0 := by
      have := congrArg (fun e : Equiv.Perm (Fin (n + 2)) => e 0) hu
      simpa [valid_zero g hg] using this
    subst r
    obtain ⟨⟨p, e⟩, he⟩ := (insertPerm_bijective n).2 u
    subst u
    have hge : grow p e = g := hu
    have hvalid : Valid e := (valid_grow_iff p e).mp (hge.symm ▸ hg)
    refine ⟨(p, ⟨e, hvalid⟩), ?_⟩
    exact Subtype.ext hge

/-- Explicit insertion/deletion bijection underlying the odd-factor recurrence. -/
noncomputable def extensionEquiv (n : ℕ) :
    Fin (n + 1) × Extension n ≃ Extension (n + 2) :=
  Equiv.ofBijective _ (growExtension_bijective n)

theorem card_extension_add_two (n : ℕ) :
    Fintype.card (Extension (n + 2)) = (n + 1) * Fintype.card (Extension n) := by
  rw [← Fintype.card_congr (extensionEquiv n)]
  simp

def oddDF (j : ℕ) : ℕ := ∏ t ∈ Finset.range j, (2 * t + 1)

/-- The comb on `j` spine vertices and their `j` leaves has `(2*j-1)!!` extensions. -/
theorem card_comb (j : ℕ) : Fintype.card (Extension (2 * j)) = oddDF j := by
  classical
  induction j with
  | zero =>
    have hvalid : ∀ e : Equiv.Perm (Fin 0), Valid e := fun e a => Fin.elim0 a
    rw [show 2 * 0 = 0 by omega]
    let : Unique (Extension 0) :=
      { default := ⟨Equiv.refl _, hvalid _⟩
        uniq := fun x => Subtype.ext (Subsingleton.elim _ _) }
    simp [oddDF]
  | succ j ih =>
    rw [show 2 * (j + 1) = 2 * j + 2 by omega, card_extension_add_two, ih]
    simp [oddDF, Finset.prod_range_succ, Nat.mul_comm]

/-- The `i`th spine vertex in the interleaved labelling. -/
def spine {j : ℕ} (i : Fin j) : Fin (2 * j) := ⟨2 * i.val, by omega⟩

/-- The leaf attached to the `i`th spine vertex. -/
def leaf {j : ℕ} (i : Fin j) : Fin (2 * j) := ⟨2 * i.val + 1, by omega⟩

@[simp] theorem rel_spine_spine {j : ℕ} (i k : Fin j) :
    Rel (spine i) (spine k) ↔ i < k := by
  simp only [Rel, spine, Fin.lt_def]
  omega

@[simp] theorem rel_spine_leaf {j : ℕ} (i k : Fin j) :
    Rel (spine i) (leaf k) ↔ i ≤ k := by
  simp only [Rel, spine, leaf, Fin.lt_def, Fin.le_def]
  omega

@[simp] theorem not_rel_leaf {j : ℕ} (i : Fin j) (b : Fin (2 * j)) :
    ¬ Rel (leaf i) b := by
  simp [Rel, leaf, Nat.add_mod]

theorem vertex_cases {j : ℕ} (a : Fin (2 * j)) :
    ∃ i : Fin j, a = spine i ∨ a = leaf i := by
  let i : Fin j := ⟨a.val / 2, by omega⟩
  refine ⟨i, ?_⟩
  by_cases he : a.val % 2 = 0
  · left
    apply Fin.ext
    dsimp [spine, i]
    omega
  · right
    apply Fin.ext
    dsimp [leaf, i]
    omega

/-- The transitive relation imposes exactly the spine order and the attached-leaf edges. -/
theorem valid_iff_spine_leaf {j : ℕ} (e : Equiv.Perm (Fin (2 * j))) :
    Valid e ↔ (∀ i k : Fin j, i < k → e (spine i) < e (spine k)) ∧
      (∀ i : Fin j, e (spine i) < e (leaf i)) := by
  constructor
  · intro h
    exact ⟨fun i k hik => h _ _ ((rel_spine_spine i k).mpr hik),
      fun i => h _ _ ((rel_spine_leaf i i).mpr le_rfl)⟩
  · rintro ⟨hspine, hleaf⟩ a b hab
    obtain ⟨i, rfl | rfl⟩ := vertex_cases a
    · obtain ⟨k, rfl | rfl⟩ := vertex_cases b
      · exact hspine i k ((rel_spine_spine i k).mp hab)
      · have hik := (rel_spine_leaf i k).mp hab
        rcases lt_or_eq_of_le hik with hlt | rfl
        · exact (hspine i k hlt).trans (hleaf k)
        · exact hleaf i
    · exact (not_rel_leaf i b hab).elim

abbrev LinearExtension (j : ℕ) := Extension (2 * j)

theorem card_linearExtension (j : ℕ) :
    Fintype.card (LinearExtension j) = ∏ t ∈ Finset.range j, (2 * t + 1) := card_comb j

end PatternPacking.Comb


==> anc/PatternPacking/CombOrder.lean <==
import PatternPacking.Comb
import Mathlib.Logic.Relation

namespace PatternPacking.Comb

/-- The minimal comb generators: consecutive spine edges and each attached leaf edge. -/
def Generator (j : ℕ) (a b : Fin (2 * j)) : Prop :=
  (∃ i k : Fin j, k.val = i.val + 1 ∧ a = spine i ∧ b = spine k) ∨
    (∃ i : Fin j, a = spine i ∧ b = leaf i)

theorem generator_rel {j : ℕ} {a b : Fin (2 * j)} (h : Generator j a b) : Rel a b := by
  rcases h with ⟨i, k, hik, rfl, rfl⟩ | ⟨i, rfl, rfl⟩
  · apply (rel_spine_spine i k).mpr
    change i.val < k.val
    omega
  · exact (rel_spine_leaf i i).mpr le_rfl

theorem transGen_generator_rel {j : ℕ} {a b : Fin (2 * j)}
    (h : Relation.TransGen (Generator j) a b) : Rel a b := by
  induction h with
  | single h => exact generator_rel h
  | tail hab hbc ih => exact ⟨ih.1, ih.2.trans (generator_rel hbc).2⟩

/-- Every strict spine comparison is generated by its consecutive spine edges. -/
theorem spine_transGen {j : ℕ} (i k : Fin j) (hik : i < k) :
    Relation.TransGen (Generator j) (spine i) (spine k) := by
  have hpath : ∀ n (hn : n < j), i.val < n →
      Relation.TransGen (Generator j) (spine i) (spine ⟨n, hn⟩) := by
    intro n
    induction n with
    | zero => intro hn hi; omega
    | succ n ih =>
      intro hn hi
      by_cases hin : i.val = n
      · exact Relation.TransGen.single (Or.inl ⟨i, ⟨n + 1, hn⟩, by change n + 1 = i.val + 1; omega, rfl, rfl⟩)
      · have hn' : n < j := by omega
        have hi' : i.val < n := by omega
        exact Relation.TransGen.tail (ih hn' hi')
          (Or.inl ⟨⟨n, hn'⟩, ⟨n + 1, hn⟩, rfl, rfl, rfl⟩)
  exact hpath k.val k.isLt hik

/-- The relation used for enumeration is exactly the transitive closure of the minimal comb. -/
theorem rel_iff_transGen_generator {j : ℕ} (a b : Fin (2 * j)) :
    Rel a b ↔ Relation.TransGen (Generator j) a b := by
  constructor
  · intro hab
    obtain ⟨i, rfl | rfl⟩ := vertex_cases a
    · obtain ⟨k, rfl | rfl⟩ := vertex_cases b
      · exact spine_transGen i k ((rel_spine_spine i k).mp hab)
      · have hik := (rel_spine_leaf i k).mp hab
        rcases lt_or_eq_of_le hik with hlt | rfl
        · exact Relation.TransGen.tail (spine_transGen i k hlt) (Or.inr ⟨k, rfl, rfl⟩)
        · exact Relation.TransGen.single (Or.inr ⟨i, rfl, rfl⟩)
    · exact (not_rel_leaf i b hab).elim
  · exact transGen_generator_rel

theorem rel_eq_transGen_generator (j : ℕ) :
    (Rel : Fin (2 * j) → Fin (2 * j) → Prop) = Relation.TransGen (Generator j) := by
  funext a b
  exact propext (rel_iff_transGen_generator a b)

end PatternPacking.Comb


==> anc/PatternPacking/Construction.lean <==
import Mathlib.Data.Fintype.Card
import Mathlib.Data.Fintype.Fin
import Mathlib.Data.List.FinRange
import Lean.Elab.Tactic.Omega

namespace PatternPacking

/-- The proposed permutation's one-based rank at a zero-based position. -/
def candidateRank (m K h : ℕ) : ℕ :=
  let c := K - 2 * m
  let d := K - m
  if h < m then c + 2 * h + (if h % 2 = 0 then 1 else 0)
  else if h < d - 1 then h - m + 2
  else if h < d then K
  else if h = d then 1
  else c + 2 * (h - d) + 1 - (if (h - d) % 2 = 0 then 1 else 0)

theorem candidateRank_bounds (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (h : ℕ) (hh : h < K) :
    1 ≤ candidateRank m K h ∧ candidateRank m K h ≤ K := by
  dsimp only [candidateRank]
  (repeat' split) <;> omega

theorem candidateRank_injective (m K : ℕ) (hm : 3 ≤ m)
    (hK : 2 * m + 1 ≤ K) :
    Function.Injective (fun h : Fin K => candidateRank m K h.val) := by
  intro x y hxy
  apply Fin.ext
  have hx := x.isLt
  have hy := y.isLt
  dsimp only [candidateRank] at hxy
  (repeat' split at hxy) <;> omega

/-- The same construction, with ranks converted to `Fin K`. -/
def candidateFun (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (h : Fin K) : Fin K :=
  ⟨candidateRank m K h.val - 1, by
    have hb := candidateRank_bounds m K hm hK h.val h.isLt
    omega⟩

theorem candidateFun_injective (m K : ℕ) (hm : 3 ≤ m)
    (hK : 2 * m + 1 ≤ K) : Function.Injective (candidateFun m K hm hK) := by
  intro x y hxy
  apply candidateRank_injective m K hm hK
  change candidateRank m K x.val = candidateRank m K y.val
  have hx := (candidateRank_bounds m K hm hK x.val x.isLt).1
  have hy := (candidateRank_bounds m K hm hK y.val y.isLt).1
  have he := congrArg Fin.val hxy
  change candidateRank m K x.val - 1 = candidateRank m K y.val - 1 at he
  omega

/-- The candidate is a permutation, without any assumptions concerning a pattern. -/
noncomputable def candidate (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) :
    Equiv.Perm (Fin K) :=
  Equiv.ofBijective (candidateFun m K hm hK)
    (Finite.injective_iff_bijective.mp (candidateFun_injective m K hm hK))

@[simp] theorem candidate_apply (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (h : Fin K) : (candidate m K hm hK h).val = candidateRank m K h.val - 1 := rfl

@[simp] theorem candidate_apply_add_one (m K : ℕ) (hm : 3 ≤ m)
    (hK : 2 * m + 1 ≤ K) (h : Fin K) :
    (candidate m K hm hK h).val + 1 = candidateRank m K h.val := by
  rw [candidate_apply]
  have hb := (candidateRank_bounds m K hm hK h.val h.isLt).1
  omega

/-- The explicit list of one-based ranks. -/
def candidateList (m K : ℕ) : List ℕ :=
  List.ofFn (fun h : Fin K => candidateRank m K h.val)

@[simp] theorem candidateList_length (m K : ℕ) : (candidateList m K).length = K := by
  simp [candidateList]

theorem candidateList_nodup (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) :
    (candidateList m K).Nodup :=
  List.nodup_ofFn_ofInjective (candidateRank_injective m K hm hK)

theorem mem_candidateList (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (r : ℕ) : r ∈ candidateList m K ↔ 1 ≤ r ∧ r ≤ K := by
  constructor
  · intro hr
    obtain ⟨h, rfl⟩ := List.mem_ofFn.mp hr
    exact candidateRank_bounds m K hm hK h.val h.isLt
  · intro hr
    have hrK : r - 1 < K := by omega
    obtain ⟨h, hh⟩ := (candidate m K hm hK).surjective ⟨r - 1, hrK⟩
    apply List.mem_ofFn.mpr
    refine ⟨h, ?_⟩
    have he := congrArg Fin.val hh
    rw [candidate_apply] at he
    change candidateRank m K h.val - 1 = r - 1 at he
    have hb := (candidateRank_bounds m K hm hK h.val h.isLt).1
    omega

theorem candidateRank_prefix (m K : ℕ) (i : ℕ) (hi : i < m) :
    candidateRank m K i = K - 2 * m + 2 * i + (if i % 2 = 0 then 1 else 0) := by
  simp [candidateRank, hi]

theorem candidateRank_interfix (m K : ℕ) (h : ℕ) (hmh : m ≤ h)
    (hhd : h < K - m - 1) : candidateRank m K h = h - m + 2 := by
  simp [candidateRank, Nat.not_lt.mpr hmh, hhd]

theorem candidateRank_max (m K : ℕ) (hK : 2 * m + 1 ≤ K) :
    candidateRank m K (K - m - 1) = K := by
  have h₁ : ¬ K - m - 1 < m := by omega
  have h₂ : K - m - 1 < K - m := by omega
  simp [candidateRank, h₁, h₂]

theorem candidateRank_suffix_first (m K : ℕ) (hK : 2 * m + 1 ≤ K) :
    candidateRank m K (K - m) = 1 := by
  have h₁ : ¬ K - m < m := by omega
  have h₂ : ¬ K - m < K - m - 1 := by omega
  simp [candidateRank, h₁, h₂]

theorem candidateRank_suffix (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (i : ℕ) (hi : 0 < i) :
    candidateRank m K (K - m + i) =
      K - 2 * m + 2 * i + 1 - (if i % 2 = 0 then 1 else 0) := by
  have h₁ : ¬ K - m + i < m := by omega
  have h₂ : ¬ K - m + i < K - m - 1 := by omega
  have h₃ : ¬ K - m + i < K - m := by omega
  have h₄ : K - m + i ≠ K - m := by omega
  simp only [candidateRank, h₁, h₂, h₃, h₄, ite_false, Nat.add_sub_cancel_left]

/-- Position of the lower member of row `i`, with rows numbered from zero. -/
def candidateLowPosition (m K i : ℕ) : ℕ :=
  if i % 2 = 0 then K - m + i else i

/-- Position of the upper member of row `i`, with rows numbered from zero. -/
def candidateHighPosition (m K i : ℕ) : ℕ :=
  if i % 2 = 0 then i else K - m + i

theorem candidateLowPosition_lt (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (i : ℕ) (hi : i < m) : candidateLowPosition m K i < K := by
  dsimp only [candidateLowPosition]
  split <;> omega

theorem candidateHighPosition_lt (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (i : ℕ) (hi : i < m) : candidateHighPosition m K i < K := by
  dsimp only [candidateHighPosition]
  split <;> omega

theorem candidateRank_low (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (i : ℕ) (hi : i < m) :
    candidateRank m K (candidateLowPosition m K i) =
      if i = 0 then 1 else K - 2 * m + 2 * i := by
  by_cases hi0 : i = 0
  · subst i
    simpa [candidateLowPosition] using candidateRank_suffix_first m K hK
  · by_cases he : i % 2 = 0
    · simp only [candidateLowPosition, he, ite_true]
      rw [candidateRank_suffix m K hK i (by omega)]
      simp only [he, hi0, ite_true, ite_false]
      omega
    · simp only [candidateLowPosition, he, ite_false]
      rw [candidateRank_prefix m K i hi]
      simp [he, hi0]

theorem candidateRank_high (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (i : ℕ) (hi : i < m) :
    candidateRank m K (candidateHighPosition m K i) = K - 2 * m + 2 * i + 1 := by
  by_cases he : i % 2 = 0
  · simp only [candidateHighPosition, he, ite_true]
    rw [candidateRank_prefix m K i hi]
    simp [he]
  · simp only [candidateHighPosition, he, ite_false]
    rw [candidateRank_suffix m K hK i (by omega)]
    simp [he]

theorem candidateRank_interfix_index (m K : ℕ) (hK : 2 * m + 1 ≤ K)
    (t : ℕ) (ht : 1 ≤ t) (htc : t < K - 2 * m) :
    candidateRank m K (m + t - 1) = t + 1 := by
  rw [candidateRank_interfix m K (m + t - 1) (by omega) (by omega)]
  omega

example : candidateList 3 7 = [2, 3, 6, 7, 1, 4, 5] := by decide
example : candidateList 3 8 = [3, 4, 7, 2, 8, 1, 5, 6] := by decide
example : candidateList 4 9 = [2, 3, 6, 7, 9, 1, 4, 5, 8] := by decide

end PatternPacking


==> anc/PatternPacking/CoordinateForward.lean <==
import PatternPacking.CoordinateOccurrence
import PatternPacking.CanonicalCompare

namespace PatternPacking

/-- A row vertex belongs to a block at its prefix or suffix occurrence. -/
theorem coordinate_row_in_block (m c j : ℕ) (hc : 1 ≤ c)
    (r : Fin j) (i : Fin m) (s : Fin (j + 1)) (u : Fin (2 * m + c))
    (h : vertexCode m c j (.inl (i, s)) = r.val * (m + c) + u.val) :
    (s.val = r.val ∧ u.val = i.val) ∨
      (s.val = r.val + 1 ∧ u.val = m + c + i.val) := by
  have hi := i.isLt
  have hu := u.isLt
  change s.val * (m + c) + i.val = r.val * (m + c) + u.val at h
  by_cases hud : u.val < m + c
  · have hh := mul_add_code_injective (by omega : i.val < m + c) hud h
    exact Or.inl ⟨hh.1, hh.2.symm⟩
  · have he : s.val * (m + c) + i.val =
        (r.val + 1) * (m + c) + (u.val - (m + c)) := by
      rw [Nat.add_mul, Nat.one_mul]
      omega
    have hh := mul_add_code_injective (by omega : i.val < m + c)
      (by omega : u.val - (m + c) < m + c) he
    exact Or.inr ⟨hh.1, by omega⟩

/-- A private filler belongs to exactly its own block. -/
theorem coordinate_filler_in_block (m c j : ℕ)
    (r s : Fin j) (t : Fin c) (u : Fin (2 * m + c))
    (h : vertexCode m c j (.inr (s, t)) = r.val * (m + c) + u.val) :
    s.val = r.val ∧ u.val = m + t.val := by
  have ht := t.isLt
  have hu := u.isLt
  change s.val * (m + c) + m + t.val = r.val * (m + c) + u.val at h
  by_cases hud : u.val < m + c
  · have he : s.val * (m + c) + (m + t.val) = r.val * (m + c) + u.val := by omega
    have hh := mul_add_code_injective (by omega : m + t.val < m + c) hud he
    exact ⟨hh.1, hh.2.symm⟩
  · have he : s.val * (m + c) + (m + t.val) =
        (r.val + 1) * (m + c) + (u.val - (m + c)) := by
      rw [Nat.add_mul, Nat.one_mul]
      omega
    have hh := mul_add_code_injective (by omega : m + t.val < m + c)
      (by omega : u.val - (m + c) < m + c) he
    omega

theorem candidateRank_prefix_coord (m c i : ℕ) (hi : i < m) :
    candidateRank m (2 * m + c) i = c + 2 * i + (if i % 2 = 0 then 1 else 0) := by
  rw [candidateRank_prefix m (2 * m + c) i hi]
  congr 2
  omega

theorem candidateRank_suffix_coord (m c i : ℕ) (hc : 1 ≤ c) :
    candidateRank m (2 * m + c) (m + c + i) =
      if i = 0 then 1 else c + 2 * i + 1 - (if i % 2 = 0 then 1 else 0) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  have hd : 2 * m + c - m = m + c := by omega
  by_cases hi : i = 0
  · subst i
    simpa [hd] using candidateRank_suffix_first m (2 * m + c) hK
  · rw [← hd, candidateRank_suffix m (2 * m + c) hK i (by omega)]
    simp only [hi, ite_false]
    congr 2
    omega

theorem candidateRank_filler_coord (m c t : ℕ) (hc : 1 ≤ c) (ht : t < c) :
    candidateRank m (2 * m + c) (m + t) =
      if t = c - 1 then 2 * m + c else t + 2 := by
  by_cases htl : t = c - 1
  · subst t
    rw [show m + (c - 1) = 2 * m + c - m - 1 by omega,
      candidateRank_max m (2 * m + c) (by omega)]
    simp
  · rw [candidateRank_interfix m (2 * m + c) (m + t) (by omega) (by omega)]
    simp [htl]


/-- A leaf carries the largest local rank, so it cannot be an edge source. -/
theorem coordinateEdge_filler_source_inner (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (s : Fin j) (t : Fin c) (b : Vertex m c j)
    (hab : CoordinateEdge m c j (.inr (s, t)) b) : t.val < c - 1 := by
  obtain ⟨r, u, v, hau, hbv, huv⟩ := hab
  obtain ⟨hs, hu⟩ := coordinate_filler_in_block m c j r s t u hau
  rw [hu, candidateRank_filler_coord m c t.val hc t.isLt] at huv
  have hv := (candidateRank_bounds m (2 * m + c) hm (by omega) v.val v.isLt).2
  split at huv <;> have ht := t.isLt <;> omega

/-- Every actual local comparison increases the canonical coordinate. -/
theorem coordinateEdge_code_lt (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) (hab : CoordinateEdge m c j a b) :
    canonicalCode m c j a < canonicalCode m c j b := by
  have hedge := hab
  obtain ⟨r, u, v, hau, hbv, huv⟩ := hab
  rcases a with ⟨i, s⟩ | ⟨s, t⟩ <;> rcases b with ⟨k, z⟩ | ⟨z, w⟩
  · change canonicalRowCode m c j i.val s.val < canonicalRowCode m c j k.val z.val
    apply (canonicalRowCode_lt_iff m c j hm hc hj i.isLt k.isLt
      (by have := s.isLt; omega) (by have := z.isLt; omega)).mpr
    rcases coordinate_row_in_block m c j hc r i s u hau with ⟨hs, hu⟩ | ⟨hs, hu⟩ <;>
      rcases coordinate_row_in_block m c j hc r k z v hbv with ⟨hz, hv⟩ | ⟨hz, hv⟩
    all_goals
      rw [hs, hz]
      simp only [hu, hv, candidateRank_prefix_coord m c i.val i.isLt,
        candidateRank_prefix_coord m c k.val k.isLt, candidateRank_suffix_coord m c i.val hc,
        candidateRank_suffix_coord m c k.val hc] at huv
      have hr := r.isLt
      unfold canonicalTurn
      split_ifs at huv ⊢ <;> omega
  · change canonicalRowCode m c j i.val s.val < canonicalFillerCode m c j z.val w.val
    obtain ⟨hz, hv⟩ := coordinate_filler_in_block m c j r z w v hbv
    by_cases hw : w.val = c - 1
    · rw [hw]
      apply (canonicalRowCode_lt_leaf_iff m c j hm hc hj i.isLt
        (by have := s.isLt; omega) z.isLt).mpr
      by_cases hi : i.val < m - 1
      · exact Or.inl hi
      · have hi : i.val = m - 1 := by have := i.isLt; omega
        right
        refine ⟨hi, ?_⟩
        rcases coordinate_row_in_block m c j hc r i s u hau with ⟨hs, hu⟩ | ⟨hs, hu⟩
        all_goals
          rw [hi, hs, hz]
          unfold canonicalTurn canonicalLeafTurn
          split <;> omega
    · have hw' : w.val < c - 1 := by have := w.isLt; omega
      apply (canonicalRowCode_lt_inner_iff m c j hm hc hj i.isLt
        (by have := s.isLt; omega) z.isLt hw').mpr
      rw [hv, candidateRank_filler_coord m c w.val hc w.isLt, ite_eq_right hw] at huv
      rcases coordinate_row_in_block m c j hc r i s u hau with ⟨hs, hu⟩ | ⟨hs, hu⟩
      · rw [hu, candidateRank_prefix_coord m c i.val i.isLt] at huv
        split at huv <;> omega
      · rw [hu, candidateRank_suffix_coord m c i.val hc] at huv
        rw [hz, hs]
        (repeat' split at huv) <;> omega
  · change canonicalFillerCode m c j s.val t.val < canonicalRowCode m c j k.val z.val
    have ht := coordinateEdge_filler_source_inner m c j hm hc s t _ hedge
    obtain ⟨hs, hu⟩ := coordinate_filler_in_block m c j r s t u hau
    apply (canonicalInnerCode_lt_row_iff m c j hm hc hj s.isLt ht k.isLt
      (by have := z.isLt; omega)).mpr
    rcases coordinate_row_in_block m c j hc r k z v hbv with ⟨hz, hv⟩ | ⟨hz, hv⟩
    · right; omega
    · rw [hu, candidateRank_filler_coord m c t.val hc t.isLt,
        ite_eq_right (by omega : t.val ≠ c - 1), hv, candidateRank_suffix_coord m c k.val hc] at huv
      left
      split at huv <;> omega
  · change canonicalFillerCode m c j s.val t.val < canonicalFillerCode m c j z.val w.val
    have ht := coordinateEdge_filler_source_inner m c j hm hc s t _ hedge
    obtain ⟨hs, hu⟩ := coordinate_filler_in_block m c j r s t u hau
    obtain ⟨hz, hv⟩ := coordinate_filler_in_block m c j r z w v hbv
    by_cases hw : w.val = c - 1
    · rw [hw]
      exact canonicalInnerCode_lt_leaf m c j hm s.isLt z.isLt ht
    · have hw' : w.val < c - 1 := by have := w.isLt; omega
      apply (canonicalInnerCode_lt_iff m c j s.isLt z.isLt ht hw').mpr
      right
      rw [hu, hv, candidateRank_filler_coord m c t.val hc t.isLt,
        candidateRank_filler_coord m c w.val hc w.isLt,
        ite_eq_right (by omega : t.val ≠ c - 1), ite_eq_right hw] at huv
      omega


/-- Spine vertices are either in the initial chain or at even comb coordinates. -/
theorem canonicalRowCode_source (m c j : ℕ) (hm : 3 ≤ m)
    {i r : ℕ} (hi : i < m) (hr : r ≤ j) :
    canonicalRowCode m c j i r < canonicalHeight m c j ∨
      (canonicalRowCode m c j i r - canonicalHeight m c j) % 2 = 0 := by
  by_cases hil : i = m - 1
  · subst i
    rw [canonicalRowCode_last]
    split
    · left
      have hh := canonicalHeight_pos m c j hm
      omega
    · right
      simp
  · by_cases hi0 : i = 0
    · subst i
      left
      have hh := canonicalHeight_eq m c j hm
      have hb := canonicalRowCode_first_le m c j r hm
      omega
    · left
      have hb := (canonicalRowCode_middle_bounds m c j i r hm (by omega) (by omega) hr).2
      omega

/-- Every generating comparison lies in the canonical strict relation. -/
theorem coordinateEdge_canonical (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) (hab : CoordinateEdge m c j a b) : CanonicalLT m c j a b := by
  refine ⟨coordinateEdge_code_lt m c j hm hc hj a b hab, ?_⟩
  rcases a with ⟨i, r⟩ | ⟨r, t⟩
  · exact canonicalRowCode_source m c j hm i.isLt (by have := r.isLt; omega)
  · left
    have ht := coordinateEdge_filler_source_inner m c j hm hc r t b hab
    have hb := canonicalFillerCode_inner_lt m c j r.val t.val r.isLt ht
    have hh := canonicalHeight_eq m c j hm
    change canonicalFillerCode m c j r.val t.val < canonicalHeight m c j
    omega

theorem canonicalLT_trans {m c j : ℕ} {a b d : Vertex m c j}
    (hab : CanonicalLT m c j a b) (hbd : CanonicalLT m c j b d) :
    CanonicalLT m c j a d := ⟨hab.1.trans hbd.1, hab.2⟩

theorem canonicalLT_irrefl {m c j : ℕ} (a : Vertex m c j) : ¬ CanonicalLT m c j a a :=
  fun h => lt_irrefl _ h.1

/-- The full occurrence closure is contained in the canonical comb-with-prefix relation. -/
theorem coordinateLT_canonical (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) (hab : CoordinateLT m c j a b) : CanonicalLT m c j a b := by
  induction hab with
  | single hab => exact coordinateEdge_canonical m c j hm hc hj _ _ hab
  | tail hab hbc ih => exact canonicalLT_trans ih (coordinateEdge_canonical m c j hm hc hj _ _ hbc)

end PatternPacking


==> anc/PatternPacking/CoordinateOccurrence.lean <==
import PatternPacking.Canonical
import PatternPacking.Construction

namespace PatternPacking

/-- The occurrence graph in position coordinates, defined from actual numeric ranks. -/
def CoordinateEdge (m c j : ℕ) (a b : Vertex m c j) : Prop :=
  ∃ (r : Fin j) (u v : Fin (2 * m + c)),
    vertexCode m c j a = r.val * (m + c) + u.val ∧
    vertexCode m c j b = r.val * (m + c) + v.val ∧
    candidateRank m (2 * m + c) u.val < candidateRank m (2 * m + c) v.val

def CoordinateLT (m c j : ℕ) := Relation.TransGen (CoordinateEdge m c j)

/-- The canonical chain followed by the interleaved comb. -/
def CanonicalLT (m c j : ℕ) (a b : Vertex m c j) : Prop :=
  canonicalCode m c j a < canonicalCode m c j b ∧
    (canonicalCode m c j a < canonicalHeight m c j ∨
      (canonicalCode m c j a - canonicalHeight m c j) % 2 = 0)


theorem coordinate_packingLength (m c j : ℕ) (hj : 1 ≤ j) :
    packingLength m (2 * m + c) j = m + j * (m + c) := by
  rw [packingLength_eq (by omega : m ≤ 2 * m + c) hj]
  congr 2
  omega

noncomputable def vertexPackingEquiv (m c j : ℕ) (hj : 1 ≤ j) :
    Vertex m c j ≃ Fin (packingLength m (2 * m + c) j) :=
  (vertexEquiv m c j).trans (finCongr (coordinate_packingLength m c j hj).symm)

def vertexPositionPacking (m c j : ℕ) (hj : 1 ≤ j) (v : Vertex m c j) :
    Fin (packingLength m (2 * m + c) j) :=
  ⟨vertexCode m c j v, by rw [coordinate_packingLength m c j hj]; exact vertexCode_lt m c j v⟩

@[simp] theorem vertexPackingEquiv_apply (m c j : ℕ) (hj : 1 ≤ j) (v : Vertex m c j) :
    vertexPackingEquiv m c j hj v = vertexPositionPacking m c j hj v := rfl

/-- Exact transport from the independent coordinate graph to the original occurrence graph. -/
theorem coordinateEdge_iff_occurrenceEdge (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) (a b : Vertex m c j) :
    CoordinateEdge m c j a b ↔
      OccurrenceEdge (candidate m (2 * m + c) hm (by omega)) m j
        (vertexPositionPacking m c j hj a) (vertexPositionPacking m c j hj b) := by
  have hd : 2 * m + c - m = m + c := by omega
  constructor
  · rintro ⟨r, u, v, hau, hbv, huv⟩
    refine ⟨r, u, v, ?_, ?_, ?_⟩
    · apply Fin.ext
      simpa [vertexPositionPacking, blockPosition, hd] using hau
    · apply Fin.ext
      simpa [vertexPositionPacking, blockPosition, hd] using hbv
    · have hu := (candidateRank_bounds m (2 * m + c) hm (by omega) u.val u.isLt).1
      have hv := (candidateRank_bounds m (2 * m + c) hm (by omega) v.val v.isLt).1
      change candidateRank m (2 * m + c) u.val - 1 < candidateRank m (2 * m + c) v.val - 1
      omega
  · rintro ⟨r, u, v, hau, hbv, huv⟩
    refine ⟨r, u, v, ?_, ?_, ?_⟩
    · have := congrArg Fin.val hau
      simpa [vertexPositionPacking, blockPosition, hd] using this
    · have := congrArg Fin.val hbv
      simpa [vertexPositionPacking, blockPosition, hd] using this
    · change candidateRank m (2 * m + c) u.val - 1 < candidateRank m (2 * m + c) v.val - 1 at huv
      omega


theorem coordinateLT_iff_occurrenceLT (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) (a b : Vertex m c j) :
    CoordinateLT m c j a b ↔
      OccurrenceLT (candidate m (2 * m + c) hm (by omega)) m j
        (vertexPositionPacking m c j hj a) (vertexPositionPacking m c j hj b) := by
  constructor
  · intro h
    exact Relation.TransGen.lift (vertexPositionPacking m c j hj)
      (fun x y hxy => (coordinateEdge_iff_occurrenceEdge m c j hm hc hj x y).mp hxy) a b h
  · intro h
    let e := vertexPackingEquiv m c j hj
    have he : ∀ x y, OccurrenceEdge (candidate m (2 * m + c) hm (by omega)) m j x y →
        CoordinateEdge m c j (e.symm x) (e.symm y) := by
      intro x y hxy
      apply (coordinateEdge_iff_occurrenceEdge m c j hm hc hj _ _).mpr
      change OccurrenceEdge _ m j (e (e.symm x)) (e (e.symm y))
      simpa using hxy
    change Relation.TransGen _ (e a) (e b) at h
    have hh := Relation.TransGen.lift e.symm he (e a) (e b) h
    simpa [Function.onFun, CoordinateLT] using hh

end PatternPacking


==> anc/PatternPacking/Coordinates.lean <==
import PatternPacking.Definitions
import Mathlib.Tactic.Ring

namespace PatternPacking

/-- Row vertices and private interfix vertices. The last interfix vertex is `y_r`.
All indices in this internal representation are zero-based. -/
abbrev Vertex (m c j : ℕ) := (Fin m × Fin (j + 1)) ⊕ (Fin j × Fin c)

def vertexCode (m c j : ℕ) : Vertex m c j → ℕ
  | .inl (i, r) => r.val * (m + c) + i.val
  | .inr (r, t) => r.val * (m + c) + m + t.val

theorem mul_add_code_injective {d r s i k : ℕ} (hi : i < d) (hk : k < d)
    (h : r * d + i = s * d + k) : r = s ∧ i = k := by
  have hrs : r = s := by
    by_contra hne
    rcases lt_or_gt_of_ne hne with hrs | hsr
    · have hh := Nat.mul_le_mul_right d (Nat.succ_le_of_lt hrs)
      rw [Nat.succ_mul] at hh
      omega
    · have hh := Nat.mul_le_mul_right d (Nat.succ_le_of_lt hsr)
      rw [Nat.succ_mul] at hh
      omega
  constructor
  · exact hrs
  · subst s; omega

theorem vertexCode_lt (m c j : ℕ) (v : Vertex m c j) :
    vertexCode m c j v < m + j * (m + c) := by
  rcases v with ⟨i, r⟩ | ⟨r, t⟩
  · have hh := Nat.mul_le_mul_right (m + c) (Nat.le_of_lt_succ r.isLt)
    have hi := i.isLt
    simp only [vertexCode]
    omega
  · have hh := Nat.mul_le_mul_right (m + c) (Nat.succ_le_of_lt r.isLt)
    rw [Nat.succ_mul] at hh
    have ht := t.isLt
    simp only [vertexCode]
    omega

def vertexPosition (m c j : ℕ) (v : Vertex m c j) : Fin (m + j * (m + c)) :=
  ⟨vertexCode m c j v, vertexCode_lt m c j v⟩

theorem vertexCode_injective (m c j : ℕ) : Function.Injective (vertexCode m c j) := by
  intro a b hab
  rcases a with ⟨i, r⟩ | ⟨r, t⟩ <;> rcases b with ⟨k, s⟩ | ⟨s, u⟩
  · have h := mul_add_code_injective
      (d := m + c) (by have := i.isLt; omega) (by have := k.isLt; omega) hab
    have hr : r = s := Fin.ext h.1
    have hi : i = k := Fin.ext h.2
    subst s; subst k; rfl
  · have he : r.val * (m + c) + i.val = s.val * (m + c) + (m + u.val) := by
      simpa [vertexCode, Nat.add_assoc] using hab
    have h := mul_add_code_injective
      (by have := i.isLt; omega) (by have := u.isLt; omega) he
    have := i.isLt
    omega
  · have he : r.val * (m + c) + (m + t.val) = s.val * (m + c) + k.val := by
      simpa [vertexCode, Nat.add_assoc] using hab
    have h := mul_add_code_injective
      (by have := t.isLt; omega) (by have := k.isLt; omega) he
    have := k.isLt
    omega
  · have he : r.val * (m + c) + (m + t.val) = s.val * (m + c) + (m + u.val) := by
      simpa [vertexCode, Nat.add_assoc] using hab
    have h := mul_add_code_injective
      (by have := t.isLt; omega) (by have := u.isLt; omega) he
    have hr : r = s := Fin.ext h.1
    have ht : t = u := Fin.ext (by omega)
    subst s; subst u; rfl

theorem vertex_card (m c j : ℕ) : Fintype.card (Vertex m c j) = m + j * (m + c) := by
  simp only [Vertex, Fintype.card_sum, Fintype.card_prod, Fintype.card_fin]
  ring

/-- Coordinates are distinct and exhaust every original position. -/
noncomputable def vertexEquiv (m c j : ℕ) :
    Vertex m c j ≃ Fin (m + j * (m + c)) := by
  apply Equiv.ofBijective (vertexPosition m c j)
  have hi : Function.Injective (vertexPosition m c j) := by
    intro a b h
    exact vertexCode_injective m c j (congrArg Fin.val h)
  refine ⟨hi, ?_⟩
  by_contra hn
  have hh := Fintype.card_lt_of_injective_not_surjective (vertexPosition m c j) hi hn
  simp only [vertex_card, Fintype.card_fin] at hh
  omega

@[simp] theorem vertexEquiv_apply (m c j : ℕ) (v : Vertex m c j) :
    (vertexEquiv m c j v).val = vertexCode m c j v := rfl

end PatternPacking


==> anc/PatternPacking/Counting.lean <==
import PatternPacking.Prefix
import PatternPacking.Comb

namespace PatternPacking

/-- A prefix chain followed by the comb, in one contiguous rank coordinate. -/
def PrefixCombRel (h j : ℕ) (a b : Fin (h + 2 * j)) : Prop :=
  a < b ∧ (a.val < h ∨ (a.val - h) % 2 = 0)

/-- Relabeling vertices transports every rank assignment, in both directions. -/
def extensionRelEquiv {α β : Type*} (n : ℕ) (R : α → α → Prop)
    (S : β → β → Prop) (e : α ≃ β)
    (hrel : ∀ a b, R a b ↔ S (e a) (e b)) :
    Extensions n R ≃ Extensions n S where
  toFun f := ⟨e.symm.trans f.val, by
    intro a b hab
    apply f.property
    exact (hrel _ _).mpr (by simpa using hab)⟩
  invFun f := ⟨e.trans f.val, by
    intro a b hab
    exact f.property _ _ ((hrel _ _).mp hab)⟩
  left_inv f := by
    apply Subtype.ext
    apply Equiv.ext
    intro a
    simp
  right_inv f := by
    apply Subtype.ext
    apply Equiv.ext
    intro a
    simp

/-- The sum presentation and the contiguous presentation have exactly the same relation. -/
theorem ordinalRel_iff_prefixCombRel (h j : ℕ) (a b : Fin h ⊕ Fin (2 * j)) :
    OrdinalRel (h := h) Comb.Rel a b ↔
      PrefixCombRel h j (finSumFinEquiv a) (finSumFinEquiv b) := by
  rcases a with a | a <;> rcases b with b | b
  · have ha := a.isLt
    simp only [OrdinalRel, PrefixCombRel, finSumFinEquiv_apply_left,
      Fin.lt_def, Fin.val_castAdd]
    omega
  · have ha := a.isLt
    simp only [OrdinalRel, PrefixCombRel, finSumFinEquiv_apply_left,
      finSumFinEquiv_apply_right, Fin.lt_def, Fin.val_castAdd, Fin.val_natAdd]
    constructor
    · intro _
      exact ⟨by omega, Or.inl ha⟩
    · intro _
      trivial
  · have hb := b.isLt
    simp only [OrdinalRel, PrefixCombRel, finSumFinEquiv_apply_left,
      finSumFinEquiv_apply_right, Fin.lt_def, Fin.val_castAdd, Fin.val_natAdd]
    constructor
    · intro hf
      exact False.elim hf
    · intro hrel
      omega
  · simp only [OrdinalRel, PrefixCombRel, Comb.Rel, finSumFinEquiv_apply_right,
      Fin.lt_def, Fin.val_natAdd]
    omega

/-- Delete the initial chain after explicitly relabeling the vertices. -/
noncomputable def prefixCombExtensionsEquiv (h j : ℕ) :
    Extensions (h + 2 * j) (PrefixCombRel h j) ≃
      Extensions (2 * j) (Comb.Rel (n := 2 * j)) :=
  (extensionRelEquiv (h + 2 * j) (OrdinalRel (h := h) Comb.Rel)
    (PrefixCombRel h j) finSumFinEquiv (ordinalRel_iff_prefixCombRel h j)).symm.trans
    (prefixExtensionsEquiv h (2 * j) Comb.Rel)

/-- An arbitrary prefix chain does not change the comb's odd double-factorial count. -/
theorem card_prefixCombExtensions (h j : ℕ) :
    Nat.card (Extensions (h + 2 * j) (PrefixCombRel h j)) = Comb.oddDF j := by
  rw [Nat.card_congr (prefixCombExtensionsEquiv h j)]
  change Nat.card (Comb.Extension (2 * j)) = Comb.oddDF j
  rw [Nat.card_eq_fintype_card]
  exact Comb.card_comb j

end PatternPacking


==> anc/PatternPacking/Definitions.lean <==
import Mathlib.Data.Fintype.Perm
import Mathlib.Logic.Relation
import Mathlib.SetTheory.Cardinal.Finite
import Lean.Elab.Tactic.Omega

namespace PatternPacking

/-- Number of original positions, without any use of the proposed poset model. -/
def packingLength (m K j : ℕ) : ℕ := K + (j - 1) * (K - m)

/-- Zero-based position `r*(K-m)+h`; corresponds to one-based `r*d+h+1`. -/
def blockPosition (m K j : ℕ) (r : Fin j) (h : Fin K) :
    Fin (packingLength m K j) :=
  ⟨r.val * (K - m) + h.val, by
    have hr : r.val ≤ j - 1 := by omega
    have hmul := Nat.mul_le_mul_right (K - m) hr
    have hh := h.isLt
    unfold packingLength
    omega⟩

/-- The original condition: exactly the prescribed starts are constrained.
There is no condition about occurrences at any other start. -/
def ValidPacking {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ)
    (s : Equiv.Perm (Fin (packingLength m K j))) : Prop :=
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (blockPosition m K j r h) < s (blockPosition m K j r k)

/-- A finite set of permutations of the original positions, independently defined. -/
def Packings {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ) :=
  {s : Equiv.Perm (Fin (packingLength m K j)) // ValidPacking p m j s}

noncomputable instance {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ) :
    Fintype (Packings p m j) := by
  classical
  unfold Packings
  infer_instance

noncomputable def packingCount {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ) : ℕ :=
  Nat.card (Packings p m j)

/-- Generating strict comparisons, read directly from actual numeric ranks. -/
def OccurrenceEdge {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ)
    (a b : Fin (packingLength m K j)) : Prop :=
  ∃ (r : Fin j) (h k : Fin K),
    a = blockPosition m K j r h ∧ b = blockPosition m K j r k ∧ p h < p k

/-- The strict occurrence relation is the transitive closure of the original edges. -/
def OccurrenceLT {K : ℕ} (p : Equiv.Perm (Fin K)) (m j : ℕ) :=
  Relation.TransGen (OccurrenceEdge p m j)

/-- A linear extension is a bijective assignment of distinct ranks preserving strict order.
This enumerates all extensions; it does not select one order extension. -/
def Extensions {α : Type*} (n : ℕ) (R : α → α → Prop) :=
  {e : α ≃ Fin n // ∀ a b, R a b → e a < e b}

noncomputable instance {α : Type*} [Fintype α] (n : ℕ) (R : α → α → Prop) :
    Fintype (Extensions n R) := by
  classical
  unfold Extensions
  infer_instance

theorem packingLength_eq {m K j : ℕ} (hm : m ≤ K) (hj : 1 ≤ j) :
    packingLength m K j = m + j * (K - m) := by
  unfold packingLength
  have hK : K = m + (K - m) := by omega
  have hj' : j = (j - 1) + 1 := by omega
  conv_rhs => rw [hj']
  rw [Nat.add_mul, Nat.one_mul]
  omega

end PatternPacking


==> anc/PatternPacking/Examples.lean <==
import PatternPacking.Construction
import PatternPacking.Comb

namespace PatternPacking

example : candidateList 3 7 = [2, 3, 6, 7, 1, 4, 5] := by decide
example : candidateList 3 8 = [3, 4, 7, 2, 8, 1, 5, 6] := by decide
example : candidateList 4 9 = [2, 3, 6, 7, 9, 1, 4, 5, 8] := by decide

example : Comb.oddDF 0 = 1 := by decide
example : Comb.oddDF 1 = 1 := by decide
example : Comb.oddDF 2 = 3 := by decide
example : Comb.oddDF 3 = 15 := by decide
example : Comb.oddDF 4 = 105 := by decide

end PatternPacking


==> anc/PatternPacking/Main.lean <==
import PatternPacking.MainTransport
import PatternPacking.Structure
import PatternPacking.Construction

namespace PatternPacking

/-- The original packing count for the explicit construction, with positive interfix size. -/
theorem main_coordinate (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j) :
    Nat.card (Packings (candidate m (2 * m + c) hm (by omega)) m j) = Comb.oddDF j := by
  rw [Nat.card_congr (packingCoordinateExtensionsEquiv m c j hm hc hj)]
  have hrel : CoordinateLT m c j = CanonicalLT m c j := by
    funext a b
    exact propext (coordinateLT_iff_canonicalLT m c j hm hc hj a b)
  rw [hrel]
  exact card_canonicalExtensions m c j hm hc hj

/-- The explicit permutation has the required count for every admissible length and overlap. -/
theorem main_theorem (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) (hj : 1 ≤ j) :
    Nat.card (Packings (candidate m K hm hK) m j) = Comb.oddDF j := by
  obtain ⟨c, hc, rfl⟩ : ∃ c, 1 ≤ c ∧ K = 2 * m + c :=
    ⟨K - 2 * m, by omega, by omega⟩
  exact main_coordinate m c j hm hc hj

theorem packingCount_candidate (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (hj : 1 ≤ j) : packingCount (candidate m K hm hK) m j = Comb.oddDF j :=
  main_theorem m K j hm hK hj

/-- The same universal statement using the explicit finite-type cardinality. -/
theorem main_theorem_fintype (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (hj : 1 ≤ j) :
    Fintype.card (Packings (candidate m K hm hK) m j) = Comb.oddDF j := by
  rw [← Nat.card_eq_fintype_card]
  exact main_theorem m K j hm hK hj

/-- One explicit pattern works simultaneously for every positive number of blocks. -/
theorem exists_pattern (m K : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) :
    ∃ p : Equiv.Perm (Fin K), ∀ j : ℕ, 1 ≤ j → Nat.card (Packings p m j) = Comb.oddDF j :=
  ⟨candidate m K hm hK, fun j hj => main_theorem m K j hm hK hj⟩

end PatternPacking


==> anc/PatternPacking/MainTransport.lean <==
import PatternPacking.Bridge
import PatternPacking.Counting
import PatternPacking.CoordinateOccurrence

namespace PatternPacking

/-- Equal rank-set sizes transport extensions without changing their order constraints. -/
def extensionRankEquiv {α : Type*} {n k : ℕ} (h : n = k) (R : α → α → Prop) :
    Extensions n R ≃ Extensions k R := by
  subst k
  exact Equiv.refl _

theorem packingLength_eq_canonicalSize (m c j : ℕ) (hm : 3 ≤ m) (hj : 1 ≤ j) :
    packingLength m (2 * m + c) j = canonicalHeight m c j + 2 * j :=
  (coordinate_packingLength m c j hj).trans
    ((vertex_card m c j).symm.trans (canonical_card m c j hm))

/-- Exact transport of the original permutations to the coordinate occurrence relation. -/
noncomputable def packingCoordinateExtensionsEquiv (m c j : ℕ) (hm : 3 ≤ m)
    (hc : 1 ≤ c) (hj : 1 ≤ j) :
    Packings (candidate m (2 * m + c) hm (by omega)) m j ≃
      Extensions (packingLength m (2 * m + c) j) (CoordinateLT m c j) :=
  (packingExtensionEquiv _).trans
    (extensionRelEquiv (packingLength m (2 * m + c) j) (CoordinateLT m c j)
      (OccurrenceLT (candidate m (2 * m + c) hm (by omega)) m j)
      (vertexPackingEquiv m c j hj)
      (fun a b => coordinateLT_iff_occurrenceLT m c j hm hc hj a b)).symm

/-- The coordinate canonical relation has exactly the comb's number of extensions. -/
theorem card_canonicalExtensions (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) :
    Nat.card (Extensions (packingLength m (2 * m + c) j) (CanonicalLT m c j)) =
      Comb.oddDF j := by
  let relabel := extensionRelEquiv (packingLength m (2 * m + c) j)
    (CanonicalLT m c j) (PrefixCombRel (canonicalHeight m c j) j)
    (canonicalEquiv m c j hm hc hj) (fun _ _ => Iff.rfl)
  calc
    Nat.card (Extensions (packingLength m (2 * m + c) j) (CanonicalLT m c j)) =
        Nat.card (Extensions (packingLength m (2 * m + c) j)
          (PrefixCombRel (canonicalHeight m c j) j)) := Nat.card_congr relabel
    _ = Nat.card (Extensions (canonicalHeight m c j + 2 * j)
          (PrefixCombRel (canonicalHeight m c j) j)) :=
      Nat.card_congr (extensionRankEquiv (packingLength_eq_canonicalSize m c j hm hj) _)
    _ = Comb.oddDF j := card_prefixCombExtensions (canonicalHeight m c j) j

end PatternPacking


==> anc/PatternPacking/PathOrder.lean <==
import PatternPacking.Paths
import PatternPacking.CanonicalCompare

namespace PatternPacking

def rowTurnIndex {m j : ℕ} (i : Fin m) (r : Fin (j + 1)) : Fin (j + 1) :=
  ⟨canonicalTurn j i.val r.val, by
    exact Nat.lt_succ_of_le (canonicalTurn_le j i.val r.val (by have := r.isLt; omega))⟩

theorem orientedRow_turn {m c j : ℕ} (i : Fin m) (r : Fin (j + 1)) :
    orientedRow (c := c) i (rowTurnIndex i r) = rowVertex i r := by
  unfold orientedRow rowTurnIndex canonicalTurn
  split
  · congr 1
    apply Fin.ext
    simp only [Fin.val_rev]
    have := r.isLt
    omega
  · rfl

theorem row_le_of_turn_le {m c j : ℕ} (_hm : 3 ≤ m) (hc : 1 ≤ c) (_hj : 1 ≤ j)
    (i : Fin m) (r s : Fin (j + 1))
    (ht : canonicalTurn j i.val r.val ≤ canonicalTurn j i.val s.val) :
    CoordinateLE m c j (rowVertex i r) (rowVertex i s) := by
  rw [← orientedRow_turn i r, ← orientedRow_turn i s]
  exact orientedRow_le hc i _ _ ht

theorem row_to_last {m c j : ℕ} (hc : 1 ≤ c) (i : Fin m) (r : Fin (j + 1)) :
    CoordinateLE m c j (rowVertex i r) (orientedRow i (Fin.last j)) := by
  rw [← orientedRow_turn i r]
  exact orientedRow_le hc i _ _ (Fin.le_last _)

theorem first_to_row {m c j : ℕ} (hc : 1 ≤ c) (i : Fin m) (r : Fin (j + 1)) :
    CoordinateLE m c j (orientedRow i 0) (rowVertex i r) := by
  rw [← orientedRow_turn i r]
  exact orientedRow_le hc i _ _ (Fin.zero_le _)

theorem row_boundary_edge {n c j : ℕ} (hc : 1 ≤ c) (hj : 1 ≤ j) (i : Fin n) :
    CoordinateEdge (n + 1) c j
      (orientedRow i.castSucc (Fin.last j)) (orientedRow i.succ 0) := by
  by_cases he : i.val % 2 = 0
  · have hn : (i.val + 1) % 2 ≠ 0 := by omega
    have hp := high_low_edge (m := n + 1) (c := c) (j := j) hc
      ⟨0, by omega⟩ i.castSucc i.succ (by simp)
    simpa [orientedRow, highVertex, lowVertex, he, hn] using hp
  · have hn : (i.val + 1) % 2 = 0 := by omega
    let b : Fin j := ⟨j - 1, by omega⟩
    have hp := high_low_edge (m := n + 1) (c := c) (j := j) hc
      b i.castSucc i.succ (by simp)
    convert hp using 1 <;>
      simp only [orientedRow, highVertex, lowVertex, Fin.val_castSucc, Fin.val_succ,
        he, hn, ite_true, ite_false]
    · congr 1
      apply Fin.ext
      simp only [Fin.val_last, Fin.val_succ, b]
      omega
    · congr 1
      apply Fin.ext
      simp only [Fin.val_rev, Fin.val_zero, Fin.val_succ, b]
      omega

theorem row_ends_le {m c j : ℕ} (hc : 1 ≤ c) (hj : 1 ≤ j)
    (i k : Fin m) (hik : i ≤ k) :
    CoordinateLE m c j (orientedRow i (Fin.last j)) (orientedRow k (Fin.last j)) := by
  cases m with
  | zero => exact Fin.elim0 i
  | succ n =>
      exact fin_steps_le _ (fun a : Fin (n + 1) => orientedRow a (Fin.last j))
        (fun a => (Relation.ReflTransGen.single (row_boundary_edge hc hj a)).trans
          (orientedRow_le hc a.succ 0 (Fin.last j) (Fin.zero_le _))) i k hik

theorem rows_lt {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (i k : Fin m) (r s : Fin (j + 1)) (hik : i.val < k.val) :
    CoordinateLE m c j (rowVertex i r) (rowVertex k s) := by
  cases m with
  | zero => omega
  | succ n =>
      let p : Fin n := ⟨k.val - 1, by have := k.isLt; omega⟩
      have hpk : p.succ = k := by
        apply Fin.ext
        simp only [Fin.val_succ, p]
        omega
      have hip : i ≤ p.castSucc := by
        change i.val ≤ k.val - 1
        omega
      have hp := row_boundary_edge (c := c) hc hj p
      rw [hpk] at hp
      exact (row_to_last hc i r).trans
        ((row_ends_le hc hj i p.castSucc hip).trans
          ((Relation.ReflTransGen.single hp).trans (first_to_row hc k s)))

theorem row_mid_path {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (i : Fin m) (r : Fin (j + 1)) (s : Fin j) (t : Fin (c - 1))
    (hi : i.val = 0) (hs : s.val < r.val) :
    CoordinateLE m c j (rowVertex i r) (midVertex s t) := by
  let z : Fin m := ⟨0, Nat.lt_of_lt_of_le (by decide : 0 < 3) hm⟩
  have hiz : i = z := Fin.ext hi
  subst i
  have ht : canonicalTurn j z.val r.val ≤ canonicalTurn j z.val s.succ.val := by
    simp only [canonicalTurn, z, Nat.zero_mod, ite_true, Fin.val_succ]
    have := r.isLt
    have := s.isLt
    omega
  have hp : CoordinateLE m c j (rowVertex z r) (lowVertex s z) := by
    simpa [lowVertex, z] using row_le_of_turn_le (c := c) hm hc hj z r s.succ ht
  exact hp.trans (.single (low_mid_edge (by omega) hc s t))

theorem mid_row_path {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (r : Fin j) (t : Fin (c - 1)) (i : Fin m) (s : Fin (j + 1))
    (h : 0 < i.val ∨ s.val ≤ r.val) :
    CoordinateLE m c j (midVertex r t) (rowVertex i s) := by
  let z : Fin m := ⟨0, Nat.lt_of_lt_of_le (by decide : 0 < 3) hm⟩
  have hp : CoordinateLE m c j (midVertex r t) (rowVertex z r.castSucc) := by
    simpa [highVertex, z] using
      (Relation.ReflTransGen.single (mid_high_edge (by omega) hc r t))
  by_cases hi0 : i.val = 0
  · have hiz : i = z := Fin.ext hi0
    subst i
    have ht : canonicalTurn j z.val r.castSucc.val ≤ canonicalTurn j z.val s.val := by
      simp only [canonicalTurn, z, Nat.zero_mod, ite_true, Fin.val_castSucc]
      have := r.isLt
      have := s.isLt
      change 0 < 0 ∨ s.val ≤ r.val at h
      omega
    exact hp.trans (row_le_of_turn_le hm hc hj z r.castSucc s ht)
  · exact hp.trans (rows_lt hm hc hj z i r.castSucc s (by change 0 < i.val; omega))

theorem mid_mid_path {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (r s : Fin j) (t u : Fin (c - 1))
    (h : s.val < r.val ∨ (s.val = r.val ∧ t.val < u.val)) :
    CoordinateLE m c j (midVertex r t) (midVertex s u) := by
  rcases h with hsr | ⟨hsr, htu⟩
  · let z : Fin m := ⟨0, Nat.lt_of_lt_of_le (by decide : 0 < 3) hm⟩
    exact (mid_row_path hm hc hj r t z r.castSucc (Or.inr (by rfl))).trans
      (row_mid_path hm hc hj z r.castSucc s u rfl hsr)
  · have hsr' : s = r := Fin.ext hsr
    subst s
    exact .single (mid_mid_edge hc r t u htu)

end PatternPacking


==> anc/PatternPacking/Paths.lean <==
import PatternPacking.CoordinateOccurrence

namespace PatternPacking

def rowVertex {m c j : ℕ} (i : Fin m) (r : Fin (j + 1)) : Vertex m c j := .inl (i, r)

def lowVertex {m c j : ℕ} (r : Fin j) (i : Fin m) : Vertex m c j :=
  rowVertex i (if i.val % 2 = 0 then r.succ else r.castSucc)

def highVertex {m c j : ℕ} (r : Fin j) (i : Fin m) : Vertex m c j :=
  rowVertex i (if i.val % 2 = 0 then r.castSucc else r.succ)

def midVertex {m c j : ℕ} (r : Fin j) (t : Fin (c - 1)) : Vertex m c j :=
  .inr (r, ⟨t.val, by have := t.isLt; omega⟩)

def leafVertex {m c j : ℕ} (hc : 1 ≤ c) (r : Fin j) : Vertex m c j :=
  .inr (r, ⟨c - 1, by omega⟩)

abbrev CoordinateLE (m c j : ℕ) := Relation.ReflTransGen (CoordinateEdge m c j)

theorem lowVertex_code {m c j : ℕ} (r : Fin j) (i : Fin m) :
    vertexCode m c j (lowVertex r i) =
      r.val * (m + c) + candidateLowPosition m (2 * m + c) i.val := by
  unfold lowVertex rowVertex candidateLowPosition
  split <;> simp only [vertexCode, Fin.val_succ, Fin.val_castSucc]
  · have hd : 2 * m + c - m = m + c := by omega
    rw [hd]
    ring

theorem highVertex_code {m c j : ℕ} (r : Fin j) (i : Fin m) :
    vertexCode m c j (highVertex r i) =
      r.val * (m + c) + candidateHighPosition m (2 * m + c) i.val := by
  unfold highVertex rowVertex candidateHighPosition
  split <;> simp only [vertexCode, Fin.val_succ, Fin.val_castSucc]
  · have hd : 2 * m + c - m = m + c := by omega
    rw [hd]
    ring

theorem low_high_edge {m c j : ℕ} (hc : 1 ≤ c) (r : Fin j) (i : Fin m) :
    CoordinateEdge m c j (lowVertex r i) (highVertex r i) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  refine ⟨r, ⟨candidateLowPosition m (2 * m + c) i.val,
    candidateLowPosition_lt m (2 * m + c) hK i.val i.isLt⟩,
    ⟨candidateHighPosition m (2 * m + c) i.val,
    candidateHighPosition_lt m (2 * m + c) hK i.val i.isLt⟩,
    lowVertex_code r i, highVertex_code r i, ?_⟩
  simp only [candidateRank_low m (2 * m + c) hK i.val i.isLt,
    candidateRank_high m (2 * m + c) hK i.val i.isLt]
  split <;> omega

theorem high_low_edge {m c j : ℕ} (hc : 1 ≤ c) (r : Fin j)
    (i k : Fin m) (hik : i.val < k.val) :
    CoordinateEdge m c j (highVertex r i) (lowVertex r k) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  refine ⟨r, ⟨candidateHighPosition m (2 * m + c) i.val,
    candidateHighPosition_lt m (2 * m + c) hK i.val i.isLt⟩,
    ⟨candidateLowPosition m (2 * m + c) k.val,
    candidateLowPosition_lt m (2 * m + c) hK k.val k.isLt⟩,
    highVertex_code r i, lowVertex_code r k, ?_⟩
  simp only [candidateRank_low m (2 * m + c) hK k.val k.isLt,
    candidateRank_high m (2 * m + c) hK i.val i.isLt,
    show k.val ≠ 0 by omega, ite_false]
  omega

theorem mid_rank {m c : ℕ} (hc : 1 ≤ c) (t : Fin (c - 1)) :
    candidateRank m (2 * m + c) (m + t.val) = t.val + 2 := by
  have ht : t.val + 1 < 2 * m + c - 2 * m := by have := t.isLt; omega
  have hh := candidateRank_interfix_index m (2 * m + c) (by omega)
    (t.val + 1) (by omega) ht
  rw [show m + (t.val + 1) - 1 = m + t.val by omega] at hh
  omega

theorem low_mid_edge {m c j : ℕ} (hm : 1 ≤ m) (hc : 1 ≤ c)
    (r : Fin j) (t : Fin (c - 1)) :
    CoordinateEdge m c j (lowVertex r ⟨0, by omega⟩) (midVertex r t) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  refine ⟨r, ⟨candidateLowPosition m (2 * m + c) 0,
    candidateLowPosition_lt m (2 * m + c) hK 0 (by omega)⟩,
    ⟨m + t.val, by have := t.isLt; omega⟩,
    lowVertex_code r ⟨0, by omega⟩, ?_, ?_⟩
  · simp [midVertex, vertexCode, Nat.add_assoc]
  · rw [candidateRank_low m (2 * m + c) hK 0 (by omega), mid_rank hc]
    simp

theorem mid_high_edge {m c j : ℕ} (hm : 1 ≤ m) (hc : 1 ≤ c)
    (r : Fin j) (t : Fin (c - 1)) :
    CoordinateEdge m c j (midVertex r t) (highVertex r ⟨0, by omega⟩) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  refine ⟨r, ⟨m + t.val, by have := t.isLt; omega⟩,
    ⟨candidateHighPosition m (2 * m + c) 0,
    candidateHighPosition_lt m (2 * m + c) hK 0 (by omega)⟩,
    ?_, highVertex_code r ⟨0, by omega⟩, ?_⟩
  · simp [midVertex, vertexCode, Nat.add_assoc]
  · rw [candidateRank_high m (2 * m + c) hK 0 (by omega), mid_rank hc]
    have := t.isLt
    omega

theorem mid_mid_edge {m c j : ℕ} (hc : 1 ≤ c) (r : Fin j)
    (t u : Fin (c - 1)) (htu : t < u) :
    CoordinateEdge m c j (midVertex r t) (midVertex r u) := by
  refine ⟨r, ⟨m + t.val, by have := t.isLt; omega⟩,
    ⟨m + u.val, by have := u.isLt; omega⟩, ?_, ?_, ?_⟩
  · simp [midVertex, vertexCode, Nat.add_assoc]
  · simp [midVertex, vertexCode, Nat.add_assoc]
  · rw [mid_rank hc, mid_rank hc]
    exact Nat.add_lt_add_right htu 2

theorem high_leaf_edge {m c j : ℕ} (hc : 1 ≤ c) (r : Fin j) (i : Fin m) :
    CoordinateEdge m c j (highVertex r i) (leafVertex hc r) := by
  have hK : 2 * m + 1 ≤ 2 * m + c := by omega
  refine ⟨r, ⟨candidateHighPosition m (2 * m + c) i.val,
    candidateHighPosition_lt m (2 * m + c) hK i.val i.isLt⟩,
    ⟨2 * m + c - m - 1, by have := i.isLt; omega⟩,
    highVertex_code r i, ?_, ?_⟩
  · simp only [leafVertex, vertexCode]
    omega
  · rw [candidateRank_high m (2 * m + c) hK i.val i.isLt,
      candidateRank_max m (2 * m + c) hK]
    have := i.isLt
    omega

def orientedRow {m c j : ℕ} (i : Fin m) (t : Fin (j + 1)) : Vertex m c j :=
  rowVertex i (if i.val % 2 = 0 then t.rev else t)

theorem orientedRow_step {m c j : ℕ} (hc : 1 ≤ c) (i : Fin m) (t : Fin j) :
    CoordinateEdge m c j (orientedRow i t.castSucc) (orientedRow i t.succ) := by
  by_cases he : i.val % 2 = 0
  · have h := low_high_edge (m := m) (j := j) hc t.rev i
    convert h using 1 <;>
      simp only [orientedRow, rowVertex, lowVertex, highVertex, he, ite_true]
    · congr 2; apply Fin.ext; simp only [Fin.val_rev, Fin.val_succ, Fin.val_castSucc]
      have := t.isLt
      omega
    · congr 2; apply Fin.ext; simp only [Fin.val_rev, Fin.val_succ, Fin.val_castSucc]
      omega
  · simpa only [orientedRow, lowVertex, highVertex, he, ite_false] using low_high_edge hc t i

theorem fin_steps_le {α : Type*} {n : ℕ} (R : α → α → Prop) (f : Fin (n + 1) → α)
    (h : ∀ t : Fin n, Relation.ReflTransGen R (f t.castSucc) (f t.succ))
    (a b : Fin (n + 1)) (hab : a ≤ b) : Relation.ReflTransGen R (f a) (f b) := by
  induction b using Fin.induction with
  | zero =>
      have ha : a = 0 := by
        apply Fin.ext
        change a.val = 0
        change a.val ≤ 0 at hab
        omega
      subst a
      exact .refl
  | succ b ih =>
      by_cases hb : a ≤ b.castSucc
      · exact (ih hb).trans (h b)
      · have ha : a = b.succ := by
          apply Fin.ext
          change a.val = b.val + 1
          change a.val ≤ b.val + 1 at hab
          change ¬ a.val ≤ b.val at hb
          omega
        subst a
        exact .refl

theorem orientedRow_le {m c j : ℕ} (hc : 1 ≤ c) (i : Fin m)
    (a b : Fin (j + 1)) (hab : a ≤ b) :
    CoordinateLE m c j (orientedRow i a) (orientedRow i b) :=
  fin_steps_le _ _ (fun t => .single (orientedRow_step hc i t)) a b hab

end PatternPacking


==> anc/PatternPacking/Prefix.lean <==
import PatternPacking.Definitions
import Mathlib.Order.Preorder.Finite
import Mathlib.Logic.Equiv.Fin.Basic

namespace PatternPacking

/-- A fixed chain of `h` elements precedes every element of `R`. -/
def OrdinalRel {h n : ℕ} (R : Fin n → Fin n → Prop) :
    (Fin h ⊕ Fin n) → (Fin h ⊕ Fin n) → Prop
  | .inl a, .inl b => a < b
  | .inl _, .inr _ => True
  | .inr _, .inl _ => False
  | .inr a, .inr b => R a b

private theorem prefix_rank_lower {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) (i : Fin h) :
    i.val ≤ (e.val (.inl i)).val := by
  have lower : ∀ k (hk : k < h), k ≤ (e.val (.inl ⟨k, hk⟩)).val := by
    intro k
    induction k with
    | zero => intro hk; omega
    | succ k ih =>
      intro hk
      have hk' : k < h := by omega
      have hp := ih hk'
      have he := e.property (.inl ⟨k, hk'⟩) (.inl ⟨k + 1, hk⟩)
        (show OrdinalRel R (.inl ⟨k, hk'⟩) (.inl ⟨k + 1, hk⟩) from by
          change k < k + 1
          omega)
      change (e.val (.inl ⟨k, hk'⟩)).val < (e.val (.inl ⟨k + 1, hk⟩)).val at he
      omega
  exact lower i.val i.isLt

private theorem suffix_rank_lower {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) (a : Fin n) :
    h ≤ (e.val (.inr a)).val := by
  by_cases hh : h = 0
  · omega
  have hk : h - 1 < h := by omega
  have hp := prefix_rank_lower e ⟨h - 1, hk⟩
  have he := e.property (.inl ⟨h - 1, hk⟩) (.inr a) trivial
  change (e.val (.inl ⟨h - 1, hk⟩)).val < (e.val (.inr a)).val at he
  change h - 1 ≤ (e.val (.inl ⟨h - 1, hk⟩)).val at hp
  omega

/-- Delete the forced initial ranks and renumber the suffix from zero. -/
def deletePrefixFn {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) (a : Fin n) : Fin n :=
  ⟨(e.val (.inr a)).val - h, by
    have hb := (e.val (.inr a)).isLt
    have ha := suffix_rank_lower e a
    omega⟩

private theorem deletePrefixFn_injective {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) :
    Function.Injective (deletePrefixFn e) := by
  intro a b hab
  have hv := congrArg Fin.val hab
  have ha := suffix_rank_lower e a
  have hb := suffix_rank_lower e b
  have he : e.val (.inr a) = e.val (.inr b) := by
    apply Fin.ext
    dsimp [deletePrefixFn] at hv
    omega
  exact Sum.inr.inj (e.val.injective he)

private theorem deletePrefixFn_surjective {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) :
    Function.Surjective (deletePrefixFn e) :=
  Finite.surjective_of_injective (deletePrefixFn_injective e)

private theorem prefix_rank_lt {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) (i : Fin h) :
    (e.val (.inl i)).val < h := by
  by_contra hn
  have hr : h ≤ (e.val (.inl i)).val := by omega
  let target : Fin n := ⟨(e.val (.inl i)).val - h, by
    have hb := (e.val (.inl i)).isLt
    omega⟩
  obtain ⟨a, ha⟩ := deletePrefixFn_surjective e target
  have hv := congrArg Fin.val ha
  have hb := suffix_rank_lower e a
  have he : e.val (.inr a) = e.val (.inl i) := by
    apply Fin.ext
    dsimp [deletePrefixFn, target] at hv
    omega
  have impossible := e.val.injective he
  cases impossible

/-- Every extension gives the chain exactly the first `h` ranks. -/
theorem prefix_rank_eq {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) (i : Fin h) :
    e.val (.inl i) = Fin.castAdd n i := by
  let f : Fin h → Fin h := fun a => ⟨(e.val (.inl a)).val, prefix_rank_lt e a⟩
  have hf : StrictMono f := by
    intro a b hab
    exact e.property (.inl a) (.inl b) hab
  have he : f i = i := hf.apply_eq
  have hv : (f i).val = i.val := congrArg Fin.val he
  apply Fin.ext
  exact hv

/-- Removing the prefix gives an arbitrary linear extension of the suffix. -/
noncomputable def deletePrefix {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) : Extensions n R :=
  ⟨Equiv.ofBijective (deletePrefixFn e)
      ⟨deletePrefixFn_injective e, deletePrefixFn_surjective e⟩, by
    intro a b hab
    have he := e.property (.inr a) (.inr b) hab
    have ha := suffix_rank_lower e a
    have hb := suffix_rank_lower e b
    change (e.val (.inr a)).val < (e.val (.inr b)).val at he
    change (e.val (.inr a)).val - h < (e.val (.inr b)).val - h
    omega⟩

/-- Insert the chain before an arbitrary suffix extension. -/
def insertPrefix {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions n R) : Extensions (h + n) (OrdinalRel (h := h) R) :=
  ⟨(Equiv.sumCongr (Equiv.refl (Fin h)) e.val).trans finSumFinEquiv, by
    intro a b hab
    cases a with
    | inl a =>
      cases b with
      | inl b => exact hab
      | inr b =>
        change a.val < h + (e.val b).val
        have ha := a.isLt
        omega
    | inr a =>
      cases b with
      | inl b => exact False.elim hab
      | inr b =>
        change h + (e.val a).val < h + (e.val b).val
        exact Nat.add_lt_add_left (e.property a b hab) h⟩

@[simp] theorem deletePrefix_insertPrefix {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions n R) : deletePrefix (insertPrefix (h := h) e) = e := by
  apply Subtype.ext
  apply Equiv.ext
  intro a
  apply Fin.ext
  change h + (e.val a).val - h = (e.val a).val
  omega

@[simp] theorem insertPrefix_deletePrefix {h n : ℕ} {R : Fin n → Fin n → Prop}
    (e : Extensions (h + n) (OrdinalRel (h := h) R)) :
    insertPrefix (deletePrefix e) = e := by
  apply Subtype.ext
  apply Equiv.ext
  intro a
  cases a with
  | inl i => exact (prefix_rank_eq e i).symm
  | inr a =>
    apply Fin.ext
    have ha := suffix_rank_lower e a
    change h + ((e.val (.inr a)).val - h) = (e.val (.inr a)).val
    omega

/-- Explicit bijection: deleting a forced initial chain preserves all extensions. -/
noncomputable def prefixExtensionsEquiv (h n : ℕ) (R : Fin n → Fin n → Prop) :
    Extensions (h + n) (OrdinalRel (h := h) R) ≃ Extensions n R where
  toFun := deletePrefix
  invFun := insertPrefix
  left_inv := insertPrefix_deletePrefix
  right_inv := deletePrefix_insertPrefix

theorem card_prefixExtensions (h n : ℕ) (R : Fin n → Fin n → Prop) :
    Nat.card (Extensions (h + n) (OrdinalRel (h := h) R)) =
      Nat.card (Extensions n R) :=
  Nat.card_congr (prefixExtensionsEquiv h n R)

end PatternPacking


==> anc/PatternPacking/StructuralIsomorphism.lean <==
import PatternPacking.MainTransport
import PatternPacking.Structure

namespace PatternPacking

/-- Explicit relabeling from the original positions to the prefix-chain/comb coordinates. -/
noncomputable def occurrenceCanonicalEquiv (m c j : ℕ) (hm : 3 ≤ m)
    (hc : 1 ≤ c) (hj : 1 ≤ j) :
    Fin (packingLength m (2 * m + c) j) ≃ Fin (canonicalHeight m c j + 2 * j) :=
  (vertexPackingEquiv m c j hj).symm.trans (canonicalEquiv m c j hm hc hj)

/-- The explicit relabeling preserves and reflects every strict comparison. -/
theorem occurrenceLT_iff_prefixCombRel (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c)
    (hj : 1 ≤ j) (a b : Fin (packingLength m (2 * m + c) j)) :
    OccurrenceLT (candidate m (2 * m + c) hm (by omega)) m j a b ↔
      PrefixCombRel (canonicalHeight m c j) j
        (occurrenceCanonicalEquiv m c j hm hc hj a)
        (occurrenceCanonicalEquiv m c j hm hc hj b) := by
  have hocc := coordinateLT_iff_occurrenceLT m c j hm hc hj
    ((vertexPackingEquiv m c j hj).symm a) ((vertexPackingEquiv m c j hj).symm b)
  rw [← vertexPackingEquiv_apply, ← vertexPackingEquiv_apply] at hocc
  simp only [Equiv.apply_symm_apply] at hocc
  exact hocc.symm.trans
    ((coordinateLT_iff_canonicalLT m c j hm hc hj _ _).trans Iff.rfl)

/-- Exact strict-relation isomorphism, for every admissible original parameter triple. -/
theorem occurrence_structure (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K)
    (hj : 1 ≤ j) :
    ∃ e : Fin (packingLength m K j) ≃ Fin (canonicalHeight m (K - 2 * m) j + 2 * j),
      ∀ a b, OccurrenceLT (candidate m K hm hK) m j a b ↔
        PrefixCombRel (canonicalHeight m (K - 2 * m) j) j (e a) (e b) := by
  obtain ⟨c, hc, rfl⟩ : ∃ c, 1 ≤ c ∧ K = 2 * m + c :=
    ⟨K - 2 * m, by omega, by omega⟩
  have hsub : 2 * m + c - 2 * m = c := by omega
  rw [hsub]
  exact ⟨occurrenceCanonicalEquiv m c j hm hc hj,
    occurrenceLT_iff_prefixCombRel m c j hm hc hj⟩

/-- The original ground set has precisely the chain-plus-comb number of vertices. -/
theorem packingLength_eq_prefixCombSize (m K j : ℕ) (hm : 3 ≤ m)
    (hK : 2 * m + 1 ≤ K) (hj : 1 ≤ j) :
    packingLength m K j = canonicalHeight m (K - 2 * m) j + 2 * j := by
  obtain ⟨c, hc, rfl⟩ : ∃ c, 1 ≤ c ∧ K = 2 * m + c :=
    ⟨K - 2 * m, by omega, by omega⟩
  have hsub : 2 * m + c - 2 * m = c := by omega
  simp only [hsub]
  exact packingLength_eq_canonicalSize m c j hm hj

end PatternPacking


==> anc/PatternPacking/Structure.lean <==
import PatternPacking.PathOrder
import PatternPacking.CoordinateForward

namespace PatternPacking

theorem rows_path_of_code_le {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (i k : Fin m) (r s : Fin (j + 1))
    (h : canonicalRowCode m c j i.val r.val ≤ canonicalRowCode m c j k.val s.val) :
    CoordinateLE m c j (rowVertex i r) (rowVertex k s) := by
  have hr : r.val ≤ j := by have := r.isLt; omega
  have hs : s.val ≤ j := by have := s.isLt; omega
  rcases (canonicalRowCode_le_iff m c j hm hc hj i.isLt k.isLt hr hs).mp h with
    hik | ⟨heq, ht⟩
  · exact rows_lt hm hc hj i k r s hik
  · have he : i = k := Fin.ext heq
    subst k
    exact row_le_of_turn_le hm hc hj i r s ht

theorem parent_leaf_path {m c j : ℕ} (hm : 3 ≤ m) (hc : 1 ≤ c) (r : Fin j) :
    CoordinateLE m c j
      (rowVertex ⟨m - 1, by omega⟩
        ⟨canonicalLeafParent m r.val, by have := canonicalLeafParent_le m j r.val r.isLt; omega⟩)
      (leafVertex hc r) := by
  have h := high_leaf_edge (m := m) hc r ⟨m - 1, by omega⟩
  apply Relation.ReflTransGen.single
  convert h using 1
  unfold highVertex rowVertex canonicalLeafParent
  split <;> rfl

/-- Every comparison in the proposed model follows from actual occurrence edges.
In particular, no chain or leaf relation is assumed in this direction. -/
theorem canonicalLT_coordinateLE (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) (hab : CanonicalLT m c j a b) : CoordinateLE m c j a b := by
  have hnon := (canonicalNonleaf_iff_code m c j hm hc hj a).mpr hab.2
  have hcode := hab.1
  rcases a with ⟨i, r⟩ | ⟨r, t⟩ <;> rcases b with ⟨k, s⟩ | ⟨s, u⟩
  · exact rows_path_of_code_le hm hc hj i k r s (Nat.le_of_lt hcode)
  · have hr : r.val ≤ j := by have := r.isLt; omega
    by_cases hu : u.val < c - 1
    · have hp := (canonicalRowCode_lt_inner_iff m c j hm hc hj
        i.isLt hr s.isLt hu).mp hcode
      exact row_mid_path hm hc hj i r s ⟨u.val, hu⟩ hp.1 hp.2
    · have hue : u.val = c - 1 := by have := u.isLt; omega
      have hparent := canonicalLeafParent_le m j s.val s.isLt
      have he : canonicalRowCode m c j i.val r.val ≤
          canonicalRowCode m c j (m - 1) (canonicalLeafParent m s.val) := by
        change canonicalRowCode m c j i.val r.val < canonicalFillerCode m c j s.val u.val at hcode
        rw [hue, canonicalFillerCode_leaf_parent m c j s.val s.isLt] at hcode
        omega
      have hp := rows_path_of_code_le hm hc hj i ⟨m - 1, by omega⟩ r
        ⟨canonicalLeafParent m s.val, by omega⟩ he
      have hpath := hp.trans (parent_leaf_path hm hc s)
      convert hpath using 1
      · rfl
      · exact congrArg (fun z : Fin c => (Sum.inr (s, z) : Vertex m c j))
          (show u = (⟨c - 1, by omega⟩ : Fin c) from Fin.ext hue)
  · change t.val < c - 1 at hnon
    have hs : s.val ≤ j := by have := s.isLt; omega
    have hp := (canonicalInnerCode_lt_row_iff m c j hm hc hj
      r.isLt hnon k.isLt hs).mp hcode
    exact mid_row_path hm hc hj r ⟨t.val, hnon⟩ k s hp
  · change t.val < c - 1 at hnon
    by_cases hu : u.val < c - 1
    · have hp := (canonicalInnerCode_lt_iff m c j r.isLt s.isLt hnon hu).mp hcode
      exact mid_mid_path hm hc hj r s ⟨t.val, hnon⟩ ⟨u.val, hu⟩ hp
    · have hue : u.val = c - 1 := by have := u.isLt; omega
      have hparent := canonicalLeafParent_le m j s.val s.isLt
      have hp := mid_row_path hm hc hj r ⟨t.val, hnon⟩ ⟨m - 1, by omega⟩
        ⟨canonicalLeafParent m s.val, by omega⟩ (Or.inl (show 0 < m - 1 by omega))
      have hpath := hp.trans (parent_leaf_path hm hc s)
      convert hpath using 1
      · rfl
      · exact congrArg (fun z : Fin c => (Sum.inr (s, z) : Vertex m c j))
          (show u = (⟨c - 1, by omega⟩ : Fin c) from Fin.ext hue)

theorem canonicalLT_coordinateLT (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) (hab : CanonicalLT m c j a b) : CoordinateLT m c j a b := by
  have hp := canonicalLT_coordinateLE m c j hm hc hj a b hab
  rcases Relation.reflTransGen_iff_eq_or_transGen.mp hp with he | hp
  · subst b
    exact False.elim (Nat.lt_irrefl _ hab.1)
  · exact hp

/-- Exact equality of relations: both original edges and every model comparison are checked. -/
theorem coordinateLT_iff_canonicalLT (m c j : ℕ) (hm : 3 ≤ m) (hc : 1 ≤ c) (hj : 1 ≤ j)
    (a b : Vertex m c j) : CoordinateLT m c j a b ↔ CanonicalLT m c j a b :=
  ⟨coordinateLT_canonical m c j hm hc hj a b,
    canonicalLT_coordinateLT m c j hm hc hj a b⟩

end PatternPacking


==> anc/README.md <==
# PatternPacking

Lean 4 formalization of the explicit double-factorial construction proposed for
Section 7, Question 6 of [Blitvić, Kammoun and Steingrímsson,
*Permutations, Pattern Covers, Posets and Positivity: Part I*](https://arxiv.org/html/2610.29846v1#S7).
The paper asks for uniform representatives for overlap `m > 2` and length `K > 2*m`.
**FORMALLY MACHINE-VERIFIED.** See `VERIFICATION_REPORT.md` for captured commands,
axiom dependencies, and the successful fresh-source rebuild.

## The statement

```lean
theorem PatternPacking.main_theorem (m K j : ℕ)
    (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) (hj : 1 ≤ j) :
    Nat.card (PatternPacking.Packings
      (PatternPacking.candidate m K hm hK) m j) =
      PatternPacking.Comb.oddDF j
```

`packingLength m K j = K + (j-1)*(K-m)`. A packing is a subtype of
`Equiv.Perm (Fin (packingLength m K j))`. Its defining predicate is, for **every**
`r : Fin j` and `h k : Fin K`,

```lean
p h < p k ↔ s (blockPosition m K j r h) < s (blockPosition m K j r k)
```

Here `blockPosition` has value `r*(K-m)+h`. Thus zero-based starts are
`0, K-m, …, (j-1)*(K-m)`, exactly the requested one-based starts after adding one.
No predicate excludes or counts additional occurrences. `Packings` and its count
make no reference to the canonical poset or to `oddDF`.

`exists_pattern` states that **one** pattern works for every positive `j`.
`main_theorem_fintype` states the identical theorem with `Fintype.card` explicitly.
`packingCount_candidate` gives the same result using the named counting function.
The separate `STATEMENT_REVIEW.md` checks the quantifiers and definitions.

## Construction

Write `c = K-2*m` and `d = K-m`. `candidateRank` is a direct piecewise definition
of the supplied list at zero-based positions, with one-based ranks:

* Prefix position `i-1`: `c + 2*i - 2 + ε_i`.
* Interfix: `2, …, c`, then `K`.
* Suffix: `1`, then `c + 2*i - 1 - ε_i` for `2 ≤ i ≤ m`.

`candidateFun` subtracts one from ranks. Bounds and injectivity are proved before
`candidate` packages this function as an equivalence of `Fin K`. Finite
injectivity implies surjectivity. The construction has no `j` parameter.
`candidateList_length`, `candidateList_nodup`, and `mem_candidateList` prove
length, absence of repetitions, bounds and exhaustive coverage. The `c=1`
case has no interior filler vertices and is covered by the same proofs.

## Proof map

| Informal claim | Lean declarations / modules |
| --- | --- |
| Original permutations and prescribed starts | `Definitions`: `ValidPacking`, `Packings`, `blockPosition` |
| Pattern is a permutation; exact local numeric ranks | `Construction`: `candidate`, `candidateRank_low`, `candidateRank_high`, `candidateRank_interfix_index`, `candidateRank_max` |
| Permutations correspond to all linear extensions | `Bridge`: `packingExtensionEquiv`, `validPacking_iff_extension` |
| Distinct and exhaustive x/u/y coordinates | `Coordinates`: `vertexCode_injective`, `vertex_card`, `vertexEquiv` |
| Coordinate graph is the original graph | `CoordinateOccurrence`: `coordinateEdge_iff_occurrenceEdge`, `coordinateLT_iff_occurrenceLT` |
| Explicit bijective relabeling | `Canonical`: `canonicalEquiv`, `canonicalNonleaf_iff_code`, `canonicalFillerCode_leaf_parent` |
| Exact comparisons of canonical labels | `CanonicalCompare` |
| Every original comparison is allowed by the model | `CoordinateForward`: `coordinateLT_canonical` |
| Local edges, alternating rows, row separation and subdivided first row | `Paths`, `PathOrder` |
| Every model comparison follows from original edges | `Structure`: `canonicalLT_coordinateLT` |
| Exact equivalence, both directions | `Structure`: `coordinateLT_iff_canonicalLT` |
| Original-poset isomorphism, all m/K/j | `StructuralIsomorphism`: `occurrence_structure` |
| Comb relation has exactly the prescribed generators | `CombOrder`: `Comb.rel_eq_transGen_generator` |
| Comb insertion/deletion bijection and recurrence | `Comb`: `extensionEquiv`, `card_extension_add_two`, `card_comb` |
| A forced prefix has no effect on the count | `Prefix`: `prefixExtensionsEquiv`, `card_prefixExtensions` |
| Canonical chain-plus-comb count | `Counting`: `card_prefixCombExtensions` |
| Transport back to original permutations | `MainTransport`, `Main`: `main_theorem` |

Internally `Vertex m c j` is `(Fin m × Fin (j+1)) ⊕ (Fin j × Fin c)`.
The first summand is the x rows; the second contains the interior u vertices and,
at its last coordinate, y. Indices are zero-based throughout. All positions are
mapped to the original interval, not counted as independent overlapping copies.

The canonical prefix has `h = m + j*(m+c-2)` elements. Its suffix uses labels
`2*i` for spine vertices and `2*i+1` for their leaves. The strict relation on
`Fin (h+2*j)` is

```lean
a < b ∧ (a.val < h ∨ (a.val-h) % 2 = 0)
```

`ordinalRel_iff_prefixCombRel` identifies it with `C_h ⊕ Q_j`.
`occurrence_structure` supplies a bijection preserving and reflecting the
original transitive closure. This is a strict-relation presentation of the
poset isomorphism; the relation is not defined by transporting the original
poset. Conversely, the original poset is not defined from this model.

Linear extensions are **all bijective assignments of distinct ranks preserving
the strict relation**, rather than a type selecting one arbitrary order extension.
The counting proof uses an actual bijection, with inverses proved; regression
results are not imported into any theorem.

## Reproduction

`PatternPacking-source.tar.gz` contains the proof sources, pinned configuration,
documentation, regression checker, and verification logs, excluding build caches.

Install elan and make `~/.elan/bin` available on `PATH`. From this directory:

```sh
lake exe cache get
lake build
bash scripts/verify.sh
```

`lean-toolchain` pins Lean `v4.35.0`. `lakefile.toml` and `lake-manifest.json`
pin Mathlib to `56a005855ea17e0b0958f73ec801ae140b0a1679`; the manifest also pins
all transitive package revisions. Do not run `lake update` to reproduce the proof.

The audit prints the actual theorem, original definitions, and the complete
transitive axiom dependencies of the main theorem and key equivalences.
Only `propext`, `Classical.choice`, and `Quot.sound` are permitted.
The verification script rejects forbidden source markers and saves its logs.

## Independent regression checks

```sh
cargo run --release --manifest-path regression/Cargo.toml
```

The Rust checker builds pairwise inequalities directly from the numeric pattern
and prescribed positions. It counts topological sorts without using the proposed
decomposition. Separately it compares the entire transitive closure against that
decomposition. For `j=1` it also exhaustively checks actual permutations at
`(m,K)=(3,7),(3,8),(4,9)`; for `j=2,3` it uses the direct graph count. Its wider
grid and two `j=10` tests are supplementary finite checks, not proof dependencies.

## Scope

The result covers the supplied construction and exact fixed-start counting
problem. It does not formalize every result in the paper, exclude additional
occurrences, or make a priority claim. There are no mathematical assumptions
beyond the displayed integer bounds and Lean's permitted foundational axioms.
The original counting theorem deliberately requires `j≥1`; its definition at
`j=0` would count unconstrained permutations of length K.


==> anc/README.txt <==
Ancillary formalization for
A uniform double-factorial construction for consecutive-pattern packings
Zoltan Nagy, 26 October 2026

PatternPacking-source.tar.gz is the original source archive supplied with
this work, preserved byte for byte. Its SHA-256 is:
76f23eb11cbad3b676c193da459304f2fe4e76de89c3e7e1c597a31381f0518b

Extract into a new directory. The archive has the project files at its root.
Toolchain: leanprover/lean4:v4.35.0
Mathlib revision: 56a005855ea17e0b0958f73ec801ae140b0a1679
The dependency revisions are pinned in lake-manifest.json.

With the pinned toolchain installed, run from the extracted project root:
  lake exe cache get
  lake build
  lake env lean PatternPacking/Main.lean
  lake env lean PatternPacking/Audit.lean

The universal result is PatternPacking.main_theorem. The construction,
original permutation-count definition, exact order correspondence and
comb counting bijection are all included. See README.md,
STATEMENT_REVIEW.md and VERIFICATION_REPORT.md inside the archive.

Verification status: the included records report successful project and
fresh-source builds and an axiom audit containing only propext,
Classical.choice and Quot.sound. Those supplied logs are historical
execution records, not a newly reproduced run performed when this upload
package was assembled. No standalone kernel replay is claimed here.
The conventional mathematical proof is given in the paper itself.

The source archive is supplementary to the paper. This README does not
add or alter any software license or license of included dependencies.


==> anc/STATEMENT_REVIEW.md <==
# Statement review

Status: `Main.lean` and `StructuralIsomorphism.lean` compile successfully with Lean 4.35.0 and their completed dependencies. The final universal count and exact structural isomorphism are kernel-checked. Their axiom audits contain only `propext`, `Classical.choice`, and `Quot.sound`.

The kernel-checked final statement is exactly:

```lean
theorem main_theorem (m K j : ℕ)
    (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K) (hj : 1 ≤ j) :
    Nat.card (Packings (candidate m K hm hK) m j) = Comb.oddDF j
```

The following audit follows the definitions independently of the counting proof.

`main_theorem_fintype` also states the identical result with `Fintype.card`.
Its only conversion is `Nat.card_eq_fintype_card` for the existing finite subtype.

- **Objects counted.** `Packings p m j` is the subtype of every permutation `s` of `Fin (packingLength m K j)` satisfying `ValidPacking`. It is defined directly from numeric pattern comparisons, not from a poset decomposition or a selected family of extensions. `Nat.card` therefore counts all and only these permutations.
- **Prescribed starts.** `ValidPacking` quantifies over every `r : Fin j` and every pair `h k : Fin K`. Its compared positions are exactly `r*(K-m)+h` and `r*(K-m)+k`, using zero-based indices. Thus the one-based block starts are `1, 1+(K-m), ..., 1+(j-1)*(K-m)`.
- **Order condition.** Each pair satisfies the biconditional `p h < p k ↔ s (blockPosition ... r h) < s (blockPosition ... r k)`. This specifies each whole block's relative order. It includes all pairs, not merely selected adjacent comparisons.
- **Other starts.** There is no condition at any other start. Additional occurrences are allowed; the theorem does not count permutations having occurrences only at the listed starts.
- **Length.** `packingLength m K j = K+(j-1)*(K-m)`. Under the stated assumptions, `packingLength_eq` proves this equals `m+j*(K-m)`. The assumption `1 ≤ j` is essential: at `j=0`, the present definition has length `K`, imposes no constraints, and counts `K!` permutations.
- **Concrete candidate.** `candidateRank` gives the one-based list `a ++ [2,...,c] ++ [K] ++ b`, where `c=K-2*m`, `d=K-m`, `a_i=c+2*i-2+[i odd]`, `b_1=1`, and `b_i=c+2*i-1-[i odd]` for `i≥2`. Its zero-based prefix position `h=i-1` is even exactly when `i` is odd. The interfix range is empty when `c=1`, as required. `candidateRank_bounds` and `candidateRank_injective` establish an actual permutation.
- **Rank offset.** `candidate` assigns rank `candidateRank-1` in `Fin K`. All one-based ranks are positive, so subtracting one preserves their strict comparisons. The coordinate-to-occurrence bridge proves this conversion explicitly.
- **Closure.** `OccurrenceEdge` is defined by an existential original block and a strict comparison of the actual candidate ranks. `OccurrenceLT` is exactly its strict transitive closure. `Bridge.lean` proves both directions between `ValidPacking` and rank assignments preserving this closure; its equivalence keeps the underlying permutation unchanged.
- **Structural model.** The proved explicit equivalence relabels the original positions as `Fin (h+2*j)`, where `h=canonicalHeight m c j=m+j*(m+c-2)`. `PrefixCombRel h j a b` is `a<b ∧ (a<h ∨ (a-h)%2=0)`. Its first `h` vertices form a chain below all suffix vertices. In the suffix, even coordinates are the ordered spine and each following odd coordinate is its attached leaf. `ordinalRel_iff_prefixCombRel` checks all four prefix/suffix cases, including absence of suffix-to-prefix comparisons. `occurrence_structure` proves preservation and reflection of every strict comparison for the original parameters `m,K,j`.
- **Count on the model.** `prefixCombExtensionsEquiv` deletes the initial chain bijectively. The comb insertion/deletion equivalence proves its extension count, and `Comb.oddDF j = ∏ t ∈ Finset.range j, (2*t+1)`, which is `(2*j-1)!!` for positive `j`.
- **Parameter scope.** `3 ≤ m`, `2*m+1 ≤ K`, and `1 ≤ j` are the only assumptions of `main_theorem`. Writing `K=2*m+c` introduces exactly `c≥1`, with no further restriction. There are no assumed count, acyclicity, decomposition, or pattern-property hypotheses.
- **Uniformity.** `candidate m K hm hK` contains no `j`. `exists_pattern` packages one pattern for all positive numbers of blocks.
- **Proof boundary.** Rust checks are supplementary finite regressions, absent from all Lean theorem dependencies. The completed audits of `main_theorem`, `exists_pattern`, and `occurrence_structure` each report only `propext`, `Classical.choice`, and `Quot.sound`. No count or structural statement is assumed as an axiom or extra hypothesis.

Verification commands, run from the project root, exited successfully:

```sh
lake env lean -o .lake/build/lib/lean/PatternPacking/Main.olean PatternPacking/Main.lean
lake env lean -o .lake/build/lib/lean/PatternPacking/StructuralIsomorphism.olean PatternPacking/StructuralIsomorphism.lean
```

The axiom audit imported both compiled modules and ran `#print axioms` for the three declarations above. `#check main_theorem` confirmed the exact statement displayed at the start of this review.

Reviewed files: `Definitions.lean`, `Construction.lean`, `Bridge.lean`, `Canonical.lean`, `CoordinateOccurrence.lean`, `Prefix.lean`, `Comb.lean`, `Counting.lean`, `MainTransport.lean`, `Main.lean`, and `StructuralIsomorphism.lean`. The completed `Structure.lean` theorem is checked transitively through the final theorem's compiled dependency and axiom audits.


==> anc/VERIFICATION_REPORT.md <==
# Verification report

**FORMALLY MACHINE-VERIFIED**

The universal counting theorem for the supplied construction is kernel-checked.
All required mathematical milestones are complete. No remaining proof obligations
or mathematical uncertainties were found for the exact fixed-start problem stated
in this project. No counterexample was found.

## Pinned environment

Verification date: 2026-10-26.

```text
Lean (version 4.35.0, x86_64-unknown-linux-gnu,
commit eb6cafb7290e8bd5f2937522d8d804f58f02bafc, Release)
Mathlib: 56a005855ea17e0b0958f73ec801ae140b0a1679
rustc 1.99.1 (58cf8f9c3 2026-10-13)
cargo 1.99.1 (5f94df478 2026-08-27)
```

Lean is pinned in `lean-toolchain`; Mathlib and every transitive package revision
are pinned in `lake-manifest.json`. Mathlib's revision is also fixed in
`lakefile.toml`. Installed Mathlib source was inspected for the actual APIs.
The proof does not use Mathlib's order-extension selection type as an enumeration.

## Final theorem and its assumptions

The audit prints:

```text
PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j)
    = PatternPacking.Comb.oddDF j
```

These are the only hypotheses. `Packings` directly counts permutations with the
original pairwise relative-order biconditionals at the prescribed starts.
`main_theorem_fintype` gives the same universal result using `Fintype.card` explicitly.
`candidate` is independent of `j`. `exists_pattern` separately states that one
pattern works simultaneously for every positive `j`.

`occurrence_structure` proves an equivalence of the original ground set and the
canonical ground set that preserves **and reflects** every strict comparison.
The target relation is independently identified with `C_h ⊕ Q_j`, where
`h=m+j*(K-m-2)`. The cardinality identity is proved in
`packingLength_eq_prefixCombSize`. This is an exact strict-relation presentation
of the requested order isomorphism.

## Successful acceptance commands

Commands were executed in `/home/user/Projects/PatternPacking`, with elan's bin
directory on PATH. Exit status 0 unless otherwise specified.

| Command | Result / evidence |
| --- | --- |
| `lake env lean PatternPacking/Main.lean` | PASS; `verification/main.log` (empty because no diagnostics) |
| `lake build` | PASS; `verification/build.log` |
| `lake env lean PatternPacking/Audit.lean` | PASS; actual statement, definitions, axiom output in `verification/axioms.log` |
| `bash scripts/verify.sh` | PASS; version/revision, main compilation, full library build, axiom allowlist, source scans |
| `rg -n '\b(sorry\|admit\|axiom\|native_decide)\b' --glob '*.lean' --glob '!.lake/**' .` | No matches; expected rg exit status 1; `verification/placeholders.log` empty. The script contains the executable regex without Markdown table escaping. |
| `rg -n 'sorryAx\|ofReduceBool\|implemented_by\|\bunsafe\b' --glob '*.lean' --glob '!.lake/**' .` | No matches; expected exit status 1; `verification/bypasses.log` empty. |
| `sha256sum -c verification/source-sha256.txt` | All proof/configuration files match the audited source snapshot |
| `cargo run --release` in `regression/` | PASS; `regression/run.log` |

`PatternPacking.lean` imports the main theorem, structural isomorphism, comb
generator proof, examples, and audit module; the full build therefore includes
every delivered Lean module. Lean reports informational recommendations to use
its newer module-system header for some Mathlib imports. These are not proof
errors or unsolved obligations.

## Complete axiom audit

The final theorem's complete transitive axiom list is:

```text
'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
```

The audit also checks `main_theorem_fintype`, `occurrence_structure`, `candidate`,
`packingExtensionEquiv`, `coordinateLT_iff_canonicalLT`, `Comb.extensionEquiv`,
`Comb.rel_eq_transGen_generator`, `card_prefixExtensions`, and `Comb.card_comb`.
Each has exactly the same permitted list. The saved log contains every output.
There are no custom axioms, external-oracle premises, native-decision proof
bypasses, or placeholder dependencies.

The semantic audit follows the independent definitions and their transports:
original permutations → original occurrence closure → coordinate occurrence
closure → canonical relation → prefix deletion → comb insertion/deletion count.
Neither the starting count nor the occurrence relation is defined using the
expected answer. The two structural directions are separate checked proofs.
The comb's relation is proved equal to the closure of only the specified spine
and attached-leaf generators. `STATEMENT_REVIEW.md` gives the separate detailed
review of the final statement and its parameter scope.

## Fresh-source rebuild

A new project directory `/tmp/patternpacking-clean.1jAVdH` received only
`PatternPacking/` sources, `PatternPacking.lean`, `lean-toolchain`,
`lakefile.toml`, and `lake-manifest.json`. It started without project build
artifacts. Its `.lake/packages` points to the existing pinned dependency cache;
the installed elan toolchain is shared. Thus this is a clean rebuild of all
project proofs, not an independent recompilation of Lean or all Mathlib.

Executed there:

```sh
lake build
lake env lean PatternPacking/Audit.lean
```

Both succeeded. The build ended with:

```text
Build completed successfully (1056 jobs).
```

Logs: `verification/clean-build.log`, `verification/clean-axioms.log`.
`cmp verification/axioms.log verification/clean-axioms.log` exited 0: the fresh
audit output is byte-for-byte identical. The source snapshot is recorded in
`verification/source-sha256.txt`; `verification/clean-source-check.log` confirms
the copied clean sources match it. The local `PatternPacking-source.tar.gz`
archive contains all source/configuration files, documentation, regression code,
and verification logs, with build caches excluded.

## Milestones

| Milestone | Status | Evidence |
| --- | --- | --- |
| M1: independent original problem | Complete | `Definitions.lean`; printed definition audit |
| M2: valid explicit permutation | Complete | `Construction.lean`; length, bounds, injection, coverage |
| M3: actual local numeric order | Complete | low/high/interfix/maximum rank lemmas; local edges in `Paths.lean` |
| M4: exact structure, both parities | Complete | coordinates and canonical bijections; `Structure.lean`; `occurrence_structure` |
| M5: comb enumeration | Complete | `Comb.extensionEquiv`, `Comb.card_comb`, `CombOrder.lean` |
| M6: original universal count | Complete | `MainTransport.lean`, `main_theorem`, `exists_pattern` |
| M7: rebuild and audit | Complete | mandatory commands, permitted axiom list, source scans, fresh-source rebuild, statement review |

## Independent regression results

All 290 cases passed: grid `m=3..10`, `c=1..6`, `j=1..6`, plus two `j=10`
cases with opposite m parities. Every case checked the complete transitive closure
against the claimed model, separately from computing the count.

| Parameters | j=1 | j=2 | j=3 |
| --- | ---: | ---: | ---: |
| m=3, K=7 | 1 | 3 | 15 |
| m=3, K=8 | 1 | 3 | 15 |
| m=4, K=9 | 1 | 3 | 15 |

The j=1 checks exhaustively evaluated 5,040 + 40,320 + 362,880 = 408,240
actual permutations. Larger counts came from memoized topological enumeration
of edges generated directly from numeric p and the original block starts.
Both j=10 checks returned 654,729,075. No regression result is a Lean premise.

## Development failures and resolution

The first `lake update` failed with an `importGraph/.git/index.lock` collision:
a concurrent `lake env lean` implicitly started dependency setup before the
manifest existed. The concurrent process was stopped; the lock disappeared;
rerunning `lake update` succeeded and downloaded/decompressed 9,031 cached files.
`setup.log` preserves the failure and recovery. Dependencies remained pinned.

Early invocations of `lake env lean PatternPacking/Definitions.lean` encountered
missing cached objects during extraction and then a tactic-syntax error; imports
and syntax were corrected. Construction and intermediate modules required the
usual arithmetic/indexing/API corrections. In particular, initial
`lake env lean -o .lake/build/lib/lean/PatternPacking/Structure.olean PatternPacking/Structure.lean`
failed on dependent `Fin` substitution and equality elaboration; explicit
equalities fixed it. Every affected source was subsequently compiled in the full
and fresh builds. No failed acceptance command or unresolved development error
remains.

## Scope and limitations

The proof establishes the supplied construction for every allowed parameter,
including `c=1` and both parities of m. It does not verify the entire paper or
enumerate permutations with additional occurrences prohibited. Ordinary classical
reasoning is used within the allowed foundational axiom set. Reproduction uses
the pinned versions; compatibility with other versions has not been claimed.
Nothing was published and no outside party was contacted.


==> anc/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4a174c490d8707121c4a9290800489f105d85e07",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "PatternPacking",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "PatternPacking"
version = "0.1.0"
defaultTargets = ["PatternPacking"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "56a005855ea17e0b0958f73ec801ae140b0a1679"

[[lean_lib]]
name = "PatternPacking"


==> anc/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/regression/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "pattern-packing-regression"
version = "0.1.0"


==> anc/regression/Cargo.toml <==
[package]
name = "pattern-packing-regression"
version = "0.1.0"
edition = "2024"
publish = false

[workspace]

[profile.release]
opt-level = 3
lto = true
codegen-units = 1
panic = "abort"
strip = true


==> anc/regression/run.log <==
   Compiling pattern-packing-regression v0.1.0 (/home/user/Projects/PatternPacking/regression)
    Finished `release` profile [optimized] target(s) in 4.31s
     Running `target/release/pattern-packing-regression`
Finite regression checks only; not a proof.
m=3, K=7, j=1, n=7: count=1, memo_states=7, closure=PASS, p=[2, 3, 6, 7, 1, 4, 5]
  brute_force: examined=5040, matches=1, PASS
m=3, K=7, j=2, n=11: count=3, memo_states=13, closure=PASS, p=[2, 3, 6, 7, 1, 4, 5]
m=3, K=7, j=3, n=15: count=15, memo_states=23, closure=PASS, p=[2, 3, 6, 7, 1, 4, 5]
m=3, K=8, j=1, n=8: count=1, memo_states=8, closure=PASS, p=[3, 4, 7, 2, 8, 1, 5, 6]
  brute_force: examined=40320, matches=1, PASS
m=3, K=8, j=2, n=13: count=3, memo_states=15, closure=PASS, p=[3, 4, 7, 2, 8, 1, 5, 6]
m=3, K=8, j=3, n=18: count=15, memo_states=26, closure=PASS, p=[3, 4, 7, 2, 8, 1, 5, 6]
m=4, K=9, j=1, n=9: count=1, memo_states=9, closure=PASS, p=[2, 3, 6, 7, 9, 1, 4, 5, 8]
  brute_force: examined=362880, matches=1, PASS
m=4, K=9, j=2, n=14: count=3, memo_states=16, closure=PASS, p=[2, 3, 6, 7, 9, 1, 4, 5, 8]
m=4, K=9, j=3, n=19: count=15, memo_states=27, closure=PASS, p=[2, 3, 6, 7, 9, 1, 4, 5, 8]
Grid m=3..10, c=1..6, j=1..6: count=(2j-1)!! and full closure PASS (288 cases).
m=3, K=7, j=10: count=654729075, memo_states=2069, closure=PASS
m=4, K=9, j=10: count=654729075, memo_states=2080, closure=PASS
PASS: 290 cases, 25605 memo states, elapsed=8.946767ms


==> anc/regression/src/main.rs <==
//! Finite regression checks only; these computations are not a proof.
//! Counts use original block inequalities, never the proposed decomposition.

use std::collections::HashMap;
use std::time::Instant;

#[derive(Clone, Copy, Debug)]
struct Case {
    m: usize,
    k: usize,
    j: usize,
}

impl Case {
    fn c(self) -> usize {
        self.k - 2 * self.m
    }

    fn d(self) -> usize {
        self.k - self.m
    }

    fn n(self) -> usize {
        self.m + self.j * self.d()
    }

    fn x(self, r: usize, i: usize) -> usize {
        r * self.d() + i - 1
    }

    fn u(self, r: usize, t: usize) -> usize {
        r * self.d() + self.m + t - 1
    }

    fn y(self, r: usize) -> usize {
        (r + 1) * self.d() - 1
    }

    fn pattern(self) -> Vec<usize> {
        assert!(self.m >= 3 && self.k >= 2 * self.m + 1 && self.j >= 1);
        let c = self.c();
        let mut p = Vec::with_capacity(self.k);
        for i in 1..=self.m {
            p.push(c + 2 * i - 2 + i % 2);
        }
        p.extend(2..=c);
        p.push(self.k);
        p.push(1);
        for i in 2..=self.m {
            p.push(c + 2 * i - 1 - i % 2);
        }
        let mut sorted = p.clone();
        sorted.sort_unstable();
        assert_eq!(sorted, (1..=self.k).collect::<Vec<_>>(), "{self:?}");
        p
    }
}

/// Every comparison is taken directly from actual numeric entries of p.
fn original_predecessors(case: Case, p: &[usize]) -> Vec<u128> {
    assert!(case.n() <= 128, "bitset capacity exceeded: {case:?}");
    let mut predecessors = vec![0; case.n()];
    for r in 0..case.j {
        for h in 0..case.k {
            for k in 0..case.k {
                if p[h] < p[k] {
                    predecessors[r * case.d() + k] |= 1 << (r * case.d() + h);
                }
            }
        }
    }
    predecessors
}

fn count_extensions(predecessors: &[u128]) -> (u128, usize) {
    fn visit(
        used: u128,
        full: u128,
        predecessors: &[u128],
        memo: &mut HashMap<u128, u128>,
    ) -> u128 {
        if used == full {
            return 1;
        }
        if let Some(&count) = memo.get(&used) {
            return count;
        }
        let mut count = 0u128;
        let mut candidates = full & !used;
        while candidates != 0 {
            let vertex = candidates.trailing_zeros() as usize;
            let bit = 1u128 << vertex;
            candidates &= candidates - 1;
            if predecessors[vertex] & !used == 0 {
                count = count
                    .checked_add(visit(used | bit, full, predecessors, memo))
                    .expect("extension count overflow");
            }
        }
        memo.insert(used, count);
        count
    }

    let full = u128::MAX >> (128 - predecessors.len());
    let mut memo = HashMap::new();
    let count = visit(0, full, predecessors, &mut memo);
    (count, memo.len())
}

fn actual_closure(predecessors: &[u128]) -> Vec<u128> {
    let n = predecessors.len();
    let mut successors = vec![0u128; n];
    for (target, &sources) in predecessors.iter().enumerate() {
        for (source, row) in successors.iter_mut().enumerate() {
            if sources & (1 << source) != 0 {
                *row |= 1 << target;
            }
        }
    }
    for middle in 0..n {
        let after_middle = successors[middle];
        for row in &mut successors {
            if *row & (1 << middle) != 0 {
                *row |= after_middle;
            }
        }
    }
    successors
}

/// Construct the proposed order separately, then compare every ordered pair.
/// Prefix: first column interleaves descending x rows and ascending u entries;
/// subsequent columns alternate ascending and descending block indices.
/// Suffix: q_1 < ... < q_j, with q_i < ell_i.
fn check_claimed_closure(case: Case, actual: &[u128]) {
    let mut chain = Vec::with_capacity(case.m + case.j * (case.d() - 2));
    for r in (0..=case.j).rev() {
        chain.push(case.x(r, 1));
        if r > 0 {
            for t in 1..case.c() {
                chain.push(case.u(r - 1, t));
            }
        }
    }
    for i in 2..case.m {
        if i % 2 == 1 {
            for r in (0..=case.j).rev() {
                chain.push(case.x(r, i));
            }
        } else {
            for r in 0..=case.j {
                chain.push(case.x(r, i));
            }
        }
    }
    chain.push(case.x(if case.m % 2 == 1 { case.j } else { 0 }, case.m));
    assert_eq!(chain.len(), case.m + case.j * (case.d() - 2));

    #[derive(Clone, Copy, Debug)]
    enum Label {
        Chain(usize),
        Q(usize),
        Leaf(usize),
    }
    let mut labels: Vec<Option<Label>> = vec![None; case.n()];
    let mut label = |vertex: usize, role: Label| {
        assert!(
            labels[vertex].replace(role).is_none(),
            "duplicate vertex: {case:?}"
        );
    };
    for (rank, vertex) in chain.into_iter().enumerate() {
        label(vertex, Label::Chain(rank));
    }
    for t in 1..=case.j {
        let q = case.x(if case.m % 2 == 1 { case.j - t } else { t }, case.m);
        let leaf = case.y(if case.m % 2 == 1 { case.j - t } else { t - 1 });
        label(q, Label::Q(t));
        label(leaf, Label::Leaf(t));
    }
    assert!(
        labels.iter().all(Option::is_some),
        "unlabeled vertex: {case:?}"
    );
    for (source, source_label) in labels.iter().enumerate() {
        for (target, target_label) in labels.iter().enumerate() {
            let expected = match (source_label.unwrap(), target_label.unwrap()) {
                (Label::Chain(a), Label::Chain(b)) => a < b,
                (Label::Chain(_), _) => true,
                (Label::Q(a), Label::Q(b)) => a < b,
                (Label::Q(a), Label::Leaf(b)) => a <= b,
                _ => false,
            };
            let observed = actual[source] & (1 << target) != 0;
            assert_eq!(
                observed, expected,
                "closure mismatch {case:?}: {source} ({source_label:?}) < {target} ({target_label:?})"
            );
        }
    }
}

fn next_permutation(values: &mut [usize]) -> bool {
    let Some(left) = (0..values.len() - 1)
        .rev()
        .find(|&i| values[i] < values[i + 1])
    else {
        return false;
    };
    let right = (left + 1..values.len())
        .rev()
        .find(|&i| values[left] < values[i])
        .unwrap();
    values.swap(left, right);
    values[left + 1..].reverse();
    true
}

/// Enumerate all permutations; compare actual entries directly in every block.
/// This does not consult either the poset or the proposed structure.
fn brute_force(case: Case, p: &[usize]) -> (u128, u128) {
    let mut permutation: Vec<_> = (1..=case.n()).collect();
    let mut examined = 0;
    let mut matches = 0;
    loop {
        examined += 1;
        let agrees = (0..case.j).all(|r| {
            (0..case.k).all(|h| {
                (h + 1..case.k).all(|k| {
                    (p[h] < p[k]) == (permutation[r * case.d() + h] < permutation[r * case.d() + k])
                })
            })
        });
        matches += u128::from(agrees);
        if !next_permutation(&mut permutation) {
            break;
        }
    }
    (matches, examined)
}

fn expected_count(j: usize) -> u128 {
    (1..=j).map(|i| (2 * i - 1) as u128).product()
}

fn main() {
    let start = Instant::now();
    println!("Finite regression checks only; not a proof.");
    let mut total_cases = 0;
    let mut total_states = 0;
    for (m, k) in [(3, 7), (3, 8), (4, 9)] {
        for j in 1..=3 {
            let case = Case { m, k, j };
            let p = case.pattern();
            let predecessors = original_predecessors(case, &p);
            let (count, states) = count_extensions(&predecessors);
            assert_eq!(count, expected_count(j), "{case:?}, p={p:?}");
            check_claimed_closure(case, &actual_closure(&predecessors));
            println!(
                "m={m}, K={k}, j={j}, n={}: count={count}, memo_states={states}, closure=PASS, p={p:?}",
                case.n()
            );
            if j == 1 {
                let (matches, examined) = brute_force(case, &p);
                assert_eq!(matches, count, "brute force {case:?}");
                assert_eq!(examined, (1..=case.n() as u128).product::<u128>());
                println!("  brute_force: examined={examined}, matches={matches}, PASS");
            }
            total_cases += 1;
            total_states += states;
        }
    }
    for m in 3..=10 {
        for c in 1..=6 {
            for j in 1..=6 {
                let case = Case { m, k: 2 * m + c, j };
                if [(3, 7), (3, 8), (4, 9)].contains(&(m, case.k)) && j <= 3 {
                    continue;
                }
                let p = case.pattern();
                let predecessors = original_predecessors(case, &p);
                let (count, states) = count_extensions(&predecessors);
                assert_eq!(count, expected_count(j), "{case:?}, p={p:?}");
                check_claimed_closure(case, &actual_closure(&predecessors));
                total_cases += 1;
                total_states += states;
            }
        }
    }
    println!("Grid m=3..10, c=1..6, j=1..6: count=(2j-1)!! and full closure PASS (288 cases).");
    for m in [3, 4] {
        let case = Case {
            m,
            k: 2 * m + 1,
            j: 10,
        };
        let p = case.pattern();
        let predecessors = original_predecessors(case, &p);
        let (count, states) = count_extensions(&predecessors);
        assert_eq!(count, expected_count(case.j), "{case:?}");
        check_claimed_closure(case, &actual_closure(&predecessors));
        println!(
            "m={m}, K={}, j=10: count={count}, memo_states={states}, closure=PASS",
            case.k
        );
        total_cases += 1;
        total_states += states;
    }
    println!(
        "PASS: {total_cases} cases, {total_states} memo states, elapsed={:?}",
        start.elapsed()
    );
}


==> anc/scripts/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")/.."
export PATH="$HOME/.elan/bin:$PATH"
mkdir -p verification
lake env lean --version | tee verification/lean-version.log
git -C .lake/packages/mathlib rev-parse HEAD | tee verification/mathlib-revision.log
lake env lean PatternPacking/Main.lean 2>&1 | tee verification/main.log
lake build 2>&1 | tee verification/build.log
lake env lean PatternPacking/Audit.lean 2>&1 | tee verification/axioms.log
rg -Fq "'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]" verification/axioms.log
if rg 'depends on axioms:' verification/axioms.log | rg -v 'depends on axioms: \[propext, Classical.choice, Quot.sound\]$'; then
  printf '%s\n' 'Unexpected axiom audit output.' >&2
  exit 1
fi
if rg -n '\b(sorry|admit|axiom|native_decide)\b' --glob '*.lean' --glob '!.lake/**' . > verification/placeholders.log; then
  cat verification/placeholders.log
  exit 1
else
  result=$?
  test "$result" -eq 1
fi
if rg -n 'sorryAx|ofReduceBool|implemented_by|\bunsafe\b' --glob '*.lean' --glob '!.lake/**' . > verification/bypasses.log; then
  cat verification/bypasses.log
  exit 1
else
  result=$?
  test "$result" -eq 1
fi
printf '%s\n' 'Axiom allowlist and source scans: PASS.'


==> anc/setup.log <==
info: PatternPacking: no previous manifest, creating one from scratch
info: mathlib: materializing new dependency
info: mathlib: fetching revision '56a005855ea17e0b0958f73ec801ae140b0a1679' from https://github.com/leanprover-community/mathlib4.git
info: mathlib: checking out revision '56a005855ea17e0b0958f73ec801ae140b0a1679'
info: toolchain not updated; already up-to-date
info: plausible: materializing new dependency
info: plausible: fetching revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24' from https://github.com/leanprover-community/plausible
info: plausible: checking out revision 'dfa4f38190d07c37e315953e08b90fe2d95b3c24'
info: LeanSearchClient: materializing new dependency
info: LeanSearchClient: fetching revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372' from https://github.com/leanprover-community/LeanSearchClient
info: LeanSearchClient: checking out revision 'd6b4c7be5be75ec4917c873ac50c756dc1436372'
info: importGraph: materializing new dependency
info: importGraph: fetching revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93' from https://github.com/leanprover-community/import-graph
info: importGraph: checking out revision 'a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93'
info: stderr:
fatal: Unable to create '/home/user/Projects/PatternPacking/.lake/packages/importGraph/.git/index.lock': File exists.

Another git process seems to be running in this repository, e.g.
an editor opened by 'git commit'. Please make sure all processes
are terminated then try again. If it still fails, a git process
may have crashed in this repository earlier:
remove the file manually to continue.
error: external command 'git' exited with code 128
info: PatternPacking: no previous manifest, creating one from scratch
info: toolchain not updated; already up-to-date
info: batteries: checking out revision '66e469188fe07963e5cf666c7d4433f45b8131c5'
info: Cli: materializing new dependency
info: Cli: fetching revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8' from https://github.com/leanprover/lean4-cli
info: Cli: checking out revision 'c24fe6078c630e89b489bffe59b3e20ac30d12c8'
info: mathlib: running post-update hooks
✔ [1/5] Built Cache.Cli (715ms)
✔ [2/5] Built Cache.Lean (788ms)
✔ [6/42] Built Cache.Env (676ms)
✔ [7/42] Built Cache.Cli:c.o (681ms)
✔ [8/42] Built Cache.Lean:c.o (682ms)
✔ [9/42] Built Cache.Env:c.o (229ms)
✔ [10/42] Built Cache.Infra (647ms)
✔ [11/42] Built Batteries.Tactic.OpenPrivate (1.5s)
✔ [12/42] Built Cache.Infra:c.o (274ms)
✔ [13/42] Built Cache.Location (756ms)
✔ [14/42] Built Cache.Location:c.o (325ms)
✔ [15/42] Built Batteries.Tactic.OpenPrivate:c.o (2.1s)
✔ [16/42] Built Cache.IO (5.0s)
✔ [17/42] Built Cache.Hashing (1.3s)
✔ [18/42] Built Cache.IO:c.o (2.6s)
✔ [19/42] Built Cache.Hashing:c.o (1.4s)
✔ [20/42] Built Cache.Requests (3.0s)
✔ [21/42] Built Cache.Marker (667ms)
✔ [22/42] Built Cache.Marker:c.o (220ms)
✔ [23/42] Built Cache.Upload.Curl (1.2s)
✔ [24/42] Built Cache.Upload.Rclone (1.3s)
✔ [25/42] Built Cache.Query (1.4s)
✔ [26/42] Built Cache.Upload.Curl:c.o (694ms)
✔ [27/42] Built Cache.Upload.Rclone:c.o (745ms)
✔ [28/42] Built Cache.Query:c.o (795ms)
✔ [29/42] Built Cache.Upload.Azure (1.3s)
✔ [30/42] Built Cache.Upload.S3 (1.5s)
✔ [31/42] Built Cache.Upload.Azure:c.o (315ms)
✔ [32/42] Built Cache.Warning (1.5s)
✔ [33/42] Built Cache.Upload.S3:c.o (590ms)
✔ [34/42] Built Cache.Warning:c.o (676ms)
✔ [35/42] Built Cache.Upload.Defs (1.2s)
✔ [36/42] Built Cache.Upload.Defs:c.o (280ms)
✔ [37/42] Built Cache.Requests:c.o (5.3s)
✔ [38/42] Built Cache.Upload (753ms)
✔ [39/42] Built Cache.Upload:c.o (179ms)
✔ [40/42] Built Cache.Main (1.5s)
✔ [41/42] Built Cache.Main:c.o (1.3s)
✔ [42/42] Built cache:exe (3.4s)
Current branch: HEAD
Using cache from origin: (some leanprover-community/mathlib4)
Attempting to download 9031 file(s) from leanprover-community/mathlib4 cache at https://cache.mathlib.org/mathlib4-master

Downloaded: 1 file(s) [attempted 1/9031 = 0%, 213 KB/s][K
Downloaded: 3 file(s) [attempted 3/9031 = 0%, 345 KB/s][K
Downloaded: 57 file(s) [attempted 57/9031 = 0%, 129 KB/s][K
Downloaded: 87 file(s) [attempted 87/9031 = 0%, 227 KB/s][K
Downloaded: 107 file(s) [attempted 107/9031 = 1%, 450 KB/s][K
Downloaded: 155 file(s) [attempted 155/9031 = 1%, 377 KB/s][K
Downloaded: 160 file(s) [attempted 160/9031 = 1%, 197 KB/s][K
Downloaded: 201 file(s) [attempted 201/9031 = 2%, 24 KB/s][K
Downloaded: 214 file(s) [attempted 214/9031 = 2%, 165 KB/s][K
Downloaded: 255 file(s) [attempted 255/9031 = 2%, 256 KB/s][K
Downloaded: 262 file(s) [attempted 262/9031 = 2%, 642 KB/s][K
Downloaded: 296 file(s) [attempted 296/9031 = 3%, 61 KB/s][K
Downloaded: 319 file(s) [attempted 319/9031 = 3%, 68 KB/s][K
Downloaded: 349 file(s) [attempted 349/9031 = 3%, 201 KB/s][K
Downloaded: 369 file(s) [attempted 369/9031 = 4%, 25 KB/s][K
Downloaded: 385 file(s) [attempted 385/9031 = 4%, 114 KB/s][K
Downloaded: 422 file(s) [attempted 422/9031 = 4%, 563 KB/s][K
Downloaded: 440 file(s) [attempted 440/9031 = 4%, 146 KB/s][K
Downloaded: 472 file(s) [attempted 472/9031 = 5%, 265 KB/s][K
Downloaded: 484 file(s) [attempted 484/9031 = 5%, 608 KB/s][K
Downloaded: 517 file(s) [attempted 517/9031 = 5%, 41 KB/s][K
Downloaded: 531 file(s) [attempted 531/9031 = 5%, 610 KB/s][K
Downloaded: 556 file(s) [attempted 556/9031 = 6%, 168 KB/s][K
Downloaded: 581 file(s) [attempted 581/9031 = 6%, 310 KB/s][K
Downloaded: 604 file(s) [attempted 604/9031 = 6%, 489 KB/s][K
Downloaded: 631 file(s) [attempted 631/9031 = 6%, 82 KB/s][K
Downloaded: 650 file(s) [attempted 650/9031 = 7%, 146 KB/s][K
Downloaded: 684 file(s) [attempted 684/9031 = 7%, 350 KB/s][K
Downloaded: 697 file(s) [attempted 697/9031 = 7%, 63 KB/s][K
Downloaded: 736 file(s) [attempted 736/9031 = 8%, 198 KB/s][K
Downloaded: 752 file(s) [attempted 752/9031 = 8%, 147 KB/s][K
Downloaded: 786 file(s) [attempted 786/9031 = 8%, 3521 KB/s][K
Downloaded: 800 file(s) [attempted 800/9031 = 8%, 253 KB/s][K
Downloaded: 834 file(s) [attempted 834/9031 = 9%, 229 KB/s][K
Downloaded: 848 file(s) [attempted 848/9031 = 9%, 76 KB/s][K
Downloaded: 872 file(s) [attempted 872/9031 = 9%, 57 KB/s][K
Downloaded: 893 file(s) [attempted 893/9031 = 9%, 225 KB/s][K
Downloaded: 909 file(s) [attempted 909/9031 = 10%, 140 KB/s][K
Downloaded: 941 file(s) [attempted 941/9031 = 10%, 173 KB/s][K
Downloaded: 960 file(s) [attempted 960/9031 = 10%, 111 KB/s][K
Downloaded: 987 file(s) [attempted 987/9031 = 10%, 82 KB/s][K
Downloaded: 1003 file(s) [attempted 1003/9031 = 11%, 95 KB/s][K
Downloaded: 1032 file(s) [attempted 1032/9031 = 11%, 101 KB/s][K
Downloaded: 1048 file(s) [attempted 1048/9031 = 11%, 17 KB/s][K
Downloaded: 1076 file(s) [attempted 1076/9031 = 11%, 151 KB/s][K
Downloaded: 1098 file(s) [attempted 1098/9031 = 12%, 392 KB/s][K
Downloaded: 1123 file(s) [attempted 1123/9031 = 12%, 373 KB/s][K
Downloaded: 1176 file(s) [attempted 1176/9031 = 13%, 22 KB/s][K
Downloaded: 1228 file(s) [attempted 1228/9031 = 13%, 985 KB/s][K
Downloaded: 1276 file(s) [attempted 1276/9031 = 14%, 467 KB/s][K
Downloaded: 1278 file(s) [attempted 1278/9031 = 14%, 98 KB/s][K
Downloaded: 1324 file(s) [attempted 1324/9031 = 14%, 230 KB/s][K
Downloaded: 1328 file(s) [attempted 1328/9031 = 14%, 61 KB/s][K
Downloaded: 1360 file(s) [attempted 1360/9031 = 15%, 339 KB/s][K
Downloaded: 1376 file(s) [attempted 1376/9031 = 15%, 669 KB/s][K
Downloaded: 1403 file(s) [attempted 1403/9031 = 15%, 261 KB/s][K
Downloaded: 1426 file(s) [attempted 1426/9031 = 15%, 27 KB/s][K
Downloaded: 1456 file(s) [attempted 1456/9031 = 16%, 100 KB/s][K
Downloaded: 1476 file(s) [attempted 1476/9031 = 16%, 83 KB/s][K
Downloaded: 1501 file(s) [attempted 1501/9031 = 16%, 202 KB/s][K
Downloaded: 1524 file(s) [attempted 1524/9031 = 16%, 336 KB/s][K
Downloaded: 1542 file(s) [attempted 1542/9031 = 17%, 467 KB/s][K
Downloaded: 1572 file(s) [attempted 1572/9031 = 17%, 38 KB/s][K
Downloaded: 1586 file(s) [attempted 1586/9031 = 17%, 61 KB/s][K
Downloaded: 1617 file(s) [attempted 1617/9031 = 17%, 127 KB/s][K
Downloaded: 1633 file(s) [attempted 1633/9031 = 18%, 114 KB/s][K
Downloaded: 1649 file(s) [attempted 1649/9031 = 18%, 98 KB/s][K
Downloaded: 1702 file(s) [attempted 1702/9031 = 18%, 4786 KB/s][K
Downloaded: 1752 file(s) [attempted 1752/9031 = 19%, 78 KB/s][K
Downloaded: 1797 file(s) [attempted 1797/9031 = 19%, 85 KB/s][K
Downloaded: 1836 file(s) [attempted 1836/9031 = 20%, 88 KB/s][K
Downloaded: 1847 file(s) [attempted 1847/9031 = 20%, 2987 KB/s][K
Downloaded: 1875 file(s) [attempted 1875/9031 = 20%, 329 KB/s][K
Downloaded: 1897 file(s) [attempted 1897/9031 = 21%, 214 KB/s][K
Downloaded: 1916 file(s) [attempted 1916/9031 = 21%, 2137 KB/s][K
Downloaded: 1947 file(s) [attempted 1947/9031 = 21%, 74 KB/s][K
Downloaded: 1961 file(s) [attempted 1961/9031 = 21%, 58 KB/s][K
Downloaded: 1993 file(s) [attempted 1993/9031 = 22%, 1832 KB/s][K
Downloaded: 2009 file(s) [attempted 2009/9031 = 22%, 247 KB/s][K
Downloaded: 2038 file(s) [attempted 2038/9031 = 22%, 149 KB/s][K
Downloaded: 2057 file(s) [attempted 2057/9031 = 22%, 115 KB/s][K
Downloaded: 2077 file(s) [attempted 2077/9031 = 22%, 39 KB/s][K
Downloaded: 2100 file(s) [attempted 2100/9031 = 23%, 484 KB/s][K
Downloaded: 2120 file(s) [attempted 2120/9031 = 23%, 42 KB/s][K
Downloaded: 2148 file(s) [attempted 2148/9031 = 23%, 27 KB/s][K
Downloaded: 2166 file(s) [attempted 2166/9031 = 23%, 122 KB/s][K
Downloaded: 2193 file(s) [attempted 2193/9031 = 24%, 49 KB/s][K
Downloaded: 2214 file(s) [attempted 2214/9031 = 24%, 1052 KB/s][K
Downloaded: 2237 file(s) [attempted 2237/9031 = 24%, 65 KB/s][K
Downloaded: 2259 file(s) [attempted 2259/9031 = 25%, 61 KB/s][K
Downloaded: 2282 file(s) [attempted 2282/9031 = 25%, 225 KB/s][K
Downloaded: 2307 file(s) [attempted 2307/9031 = 25%, 101 KB/s][K
Downloaded: 2325 file(s) [attempted 2325/9031 = 25%, 235 KB/s][K
Downloaded: 2353 file(s) [attempted 2353/9031 = 26%, 429 KB/s][K
Downloaded: 2375 file(s) [attempted 2375/9031 = 26%, 43 KB/s][K
Downloaded: 2400 file(s) [attempted 2400/9031 = 26%, 263 KB/s][K
Downloaded: 2421 file(s) [attempted 2421/9031 = 26%, 68 KB/s][K
Downloaded: 2446 file(s) [attempted 2446/9031 = 27%, 83 KB/s][K
Downloaded: 2466 file(s) [attempted 2466/9031 = 27%, 63 KB/s][K
Downloaded: 2489 file(s) [attempted 2489/9031 = 27%, 277 KB/s][K
Downloaded: 2510 file(s) [attempted 2510/9031 = 27%, 27 KB/s][K
Downloaded: 2532 file(s) [attempted 2532/9031 = 28%, 180 KB/s][K
Downloaded: 2555 file(s) [attempted 2555/9031 = 28%, 432 KB/s][K
Downloaded: 2576 file(s) [attempted 2576/9031 = 28%, 276 KB/s][K
Downloaded: 2598 file(s) [attempted 2598/9031 = 28%, 509 KB/s][K
Downloaded: 2623 file(s) [attempted 2623/9031 = 29%, 265 KB/s][K
Downloaded: 2644 file(s) [attempted 2644/9031 = 29%, 206 KB/s][K
Downloaded: 2671 file(s) [attempted 2671/9031 = 29%, 51 KB/s][K
Downloaded: 2689 file(s) [attempted 2689/9031 = 29%, 116 KB/s][K
Downloaded: 2714 file(s) [attempted 2714/9031 = 30%, 63 KB/s][K
Downloaded: 2737 file(s) [attempted 2737/9031 = 30%, 75 KB/s][K
Downloaded: 2761 file(s) [attempted 2761/9031 = 30%, 201 KB/s][K
Downloaded: 2812 file(s) [attempted 2812/9031 = 31%, 238 KB/s][K
Downloaded: 2867 file(s) [attempted 2867/9031 = 31%, 2426 KB/s][K
Downloaded: 2915 file(s) [attempted 2915/9031 = 32%, 1575 KB/s][K
Downloaded: 2917 file(s) [attempted 2917/9031 = 32%, 4715 KB/s][K
Downloaded: 2963 file(s) [attempted 2963/9031 = 32%, 447 KB/s][K
Downloaded: 2969 file(s) [attempted 2969/9031 = 32%, 310 KB/s][K
Downloaded: 3001 file(s) [attempted 3001/9031 = 33%, 75 KB/s][K
Downloaded: 3022 file(s) [attempted 3022/9031 = 33%, 525 KB/s][K
Downloaded: 3040 file(s) [attempted 3040/9031 = 33%, 67 KB/s][K
Downloaded: 3076 file(s) [attempted 3076/9031 = 34%, 98 KB/s][K
Downloaded: 3099 file(s) [attempted 3099/9031 = 34%, 134 KB/s][K
Downloaded: 3126 file(s) [attempted 3126/9031 = 34%, 330 KB/s][K
Downloaded: 3149 file(s) [attempted 3149/9031 = 34%, 53 KB/s][K
Downloaded: 3167 file(s) [attempted 3167/9031 = 35%, 94 KB/s][K
Downloaded: 3222 file(s) [attempted 3222/9031 = 35%, 1000 KB/s][K
Downloaded: 3272 file(s) [attempted 3272/9031 = 36%, 104 KB/s][K
Downloaded: 3320 file(s) [attempted 3320/9031 = 36%, 38 KB/s][K
Downloaded: 3368 file(s) [attempted 3368/9031 = 37%, 19 KB/s][K
Downloaded: 3372 file(s) [attempted 3372/9031 = 37%, 47 KB/s][K
Downloaded: 3420 file(s) [attempted 3420/9031 = 37%, 355 KB/s][K
Downloaded: 3425 file(s) [attempted 3425/9031 = 37%, 121 KB/s][K
Downloaded: 3468 file(s) [attempted 3468/9031 = 38%, 143 KB/s][K
Downloaded: 3475 file(s) [attempted 3475/9031 = 38%, 98 KB/s][K
Downloaded: 3477 file(s) [attempted 3477/9031 = 38%, 101 KB/s][K
Downloaded: 3527 file(s) [attempted 3527/9031 = 39%, 4768 KB/s][K
Downloaded: 3529 file(s) [attempted 3529/9031 = 39%, 86 KB/s][K
Downloaded: 3577 file(s) [attempted 3577/9031 = 39%, 34 KB/s][K
Downloaded: 3579 file(s) [attempted 3579/9031 = 39%, 31 KB/s][K
Downloaded: 3627 file(s) [attempted 3627/9031 = 40%, 10 KB/s][K
Downloaded: 3632 file(s) [attempted 3632/9031 = 40%, 345 KB/s][K
Downloaded: 3680 file(s) [attempted 3680/9031 = 40%, 343 KB/s][K
Downloaded: 3682 file(s) [attempted 3682/9031 = 40%, 161 KB/s][K
Downloaded: 3727 file(s) [attempted 3727/9031 = 41%, 271 KB/s][K
Downloaded: 3734 file(s) [attempted 3734/9031 = 41%, 165 KB/s][K
Downloaded: 3777 file(s) [attempted 3777/9031 = 41%, 2758 KB/s][K
Downloaded: 3782 file(s) [attempted 3782/9031 = 41%, 121 KB/s][K
Downloaded: 3825 file(s) [attempted 3825/9031 = 42%, 591 KB/s][K
Downloaded: 3834 file(s) [attempted 3834/9031 = 42%, 34 KB/s][K
Downloaded: 3875 file(s) [attempted 3875/9031 = 42%, 308 KB/s][K
Downloaded: 3884 file(s) [attempted 3884/9031 = 43%, 909 KB/s][K
Downloaded: 3914 file(s) [attempted 3914/9031 = 43%, 207 KB/s][K
Downloaded: 3937 file(s) [attempted 3937/9031 = 43%, 343 KB/s][K
Downloaded: 3966 file(s) [attempted 3966/9031 = 43%, 306 KB/s][K
Downloaded: 3989 file(s) [attempted 3989/9031 = 44%, 216 KB/s][K
Downloaded: 4019 file(s) [attempted 4019/9031 = 44%, 164 KB/s][K
Downloaded: 4039 file(s) [attempted 4039/9031 = 44%, 87 KB/s][K
Downloaded: 4064 file(s) [attempted 4064/9031 = 45%, 239 KB/s][K
Downloaded: 4094 file(s) [attempted 4094/9031 = 45%, 41 KB/s][K
Downloaded: 4121 file(s) [attempted 4121/9031 = 45%, 78 KB/s][K
Downloaded: 4146 file(s) [attempted 4146/9031 = 45%, 43 KB/s][K
Downloaded: 4164 file(s) [attempted 4164/9031 = 46%, 106 KB/s][K
Downloaded: 4199 file(s) [attempted 4199/9031 = 46%, 2904 KB/s][K
Downloaded: 4212 file(s) [attempted 4212/9031 = 46%, 35 KB/s][K
Downloaded: 4244 file(s) [attempted 4244/9031 = 46%, 167 KB/s][K
Downloaded: 4253 file(s) [attempted 4253/9031 = 47%, 33 KB/s][K
Downloaded: 4267 file(s) [attempted 4267/9031 = 47%, 132 KB/s][K
Downloaded: 4306 file(s) [attempted 4306/9031 = 47%, 58 KB/s][K
Downloaded: 4319 file(s) [attempted 4319/9031 = 47%, 31 KB/s][K
Downloaded: 4353 file(s) [attempted 4353/9031 = 48%, 46 KB/s][K
Downloaded: 4369 file(s) [attempted 4369/9031 = 48%, 106 KB/s][K
Downloaded: 4406 file(s) [attempted 4406/9031 = 48%, 79 KB/s][K
Downloaded: 4417 file(s) [attempted 4417/9031 = 48%, 110 KB/s][K
Downloaded: 4419 file(s) [attempted 4419/9031 = 48%, 28 KB/s][K
Downloaded: 4472 file(s) [attempted 4472/9031 = 49%, 2549 KB/s][K
Downloaded: 4522 file(s) [attempted 4522/9031 = 50%, 446 KB/s][K
Downloaded: 4524 file(s) [attempted 4524/9031 = 50%, 44 KB/s][K
Downloaded: 4572 file(s) [attempted 4572/9031 = 50%, 211 KB/s][K
Downloaded: 4574 file(s) [attempted 4574/9031 = 50%, 20 KB/s][K
Downloaded: 4620 file(s) [attempted 4620/9031 = 51%, 1374 KB/s][K
Downloaded: 4624 file(s) [attempted 4624/9031 = 51%, 92 KB/s][K
Downloaded: 4670 file(s) [attempted 4670/9031 = 51%, 145 KB/s][K
Downloaded: 4677 file(s) [attempted 4677/9031 = 51%, 361 KB/s][K
Downloaded: 4697 file(s) [attempted 4697/9031 = 52%, 53 KB/s][K
Downloaded: 4731 file(s) [attempted 4731/9031 = 52%, 353 KB/s][K
Downloaded: 4765 file(s) [attempted 4765/9031 = 52%, 244 KB/s][K
Downloaded: 4784 file(s) [attempted 4784/9031 = 52%, 588 KB/s][K
Downloaded: 4822 file(s) [attempted 4822/9031 = 53%, 172 KB/s][K
Downloaded: 4834 file(s) [attempted 4834/9031 = 53%, 1804 KB/s][K
Downloaded: 4872 file(s) [attempted 4872/9031 = 53%, 589 KB/s][K
Downloaded: 4886 file(s) [attempted 4886/9031 = 54%, 44 KB/s][K
Downloaded: 4918 file(s) [attempted 4918/9031 = 54%, 259 KB/s][K
Downloaded: 4934 file(s) [attempted 4934/9031 = 54%, 502 KB/s][K
Downloaded: 4963 file(s) [attempted 4963/9031 = 54%, 204 KB/s][K
Downloaded: 4982 file(s) [attempted 4982/9031 = 55%, 287 KB/s][K
Downloaded: 5000 file(s) [attempted 5000/9031 = 55%, 279 KB/s][K
Downloaded: 5029 file(s) [attempted 5029/9031 = 55%, 101 KB/s][K
Downloaded: 5043 file(s) [attempted 5043/9031 = 55%, 1899 KB/s][K
Downloaded: 5079 file(s) [attempted 5079/9031 = 56%, 110 KB/s][K
Downloaded: 5091 file(s) [attempted 5091/9031 = 56%, 369 KB/s][K
Downloaded: 5120 file(s) [attempted 5120/9031 = 56%, 346 KB/s][K
Downloaded: 5136 file(s) [attempted 5136/9031 = 56%, 52 KB/s][K
Downloaded: 5164 file(s) [attempted 5164/9031 = 57%, 238 KB/s][K
Downloaded: 5184 file(s) [attempted 5184/9031 = 57%, 140 KB/s][K
Downloaded: 5202 file(s) [attempted 5202/9031 = 57%, 29 KB/s][K
Downloaded: 5230 file(s) [attempted 5230/9031 = 57%, 296 KB/s][K
Downloaded: 5250 file(s) [attempted 5250/9031 = 58%, 418 KB/s][K
Downloaded: 5275 file(s) [attempted 5275/9031 = 58%, 434 KB/s][K
Downloaded: 5291 file(s) [attempted 5291/9031 = 58%, 54 KB/s][K
Downloaded: 5316 file(s) [attempted 5316/9031 = 58%, 177 KB/s][K
Downloaded: 5337 file(s) [attempted 5337/9031 = 59%, 729 KB/s][K
Downloaded: 5359 file(s) [attempted 5359/9031 = 59%, 73 KB/s][K
Downloaded: 5383 file(s) [attempted 5383/9031 = 59%, 143 KB/s][K
Downloaded: 5400 file(s) [attempted 5400/9031 = 59%, 267 KB/s][K
Downloaded: 5423 file(s) [attempted 5423/9031 = 60%, 193 KB/s][K
Downloaded: 5444 file(s) [attempted 5444/9031 = 60%, 560 KB/s][K
Downloaded: 5469 file(s) [attempted 5469/9031 = 60%, 529 KB/s][K
Downloaded: 5482 file(s) [attempted 5482/9031 = 60%, 66 KB/s][K
Downloaded: 5537 file(s) [attempted 5537/9031 = 61%, 419 KB/s][K
Downloaded: 5589 file(s) [attempted 5589/9031 = 61%, 1807 KB/s][K
Downloaded: 5639 file(s) [attempted 5639/9031 = 62%, 37 KB/s][K
Downloaded: 5689 file(s) [attempted 5689/9031 = 62%, 298 KB/s][K
Downloaded: 5696 file(s) [attempted 5696/9031 = 63%, 394 KB/s][K
Downloaded: 5740 file(s) [attempted 5740/9031 = 63%, 12 KB/s][K
Downloaded: 5746 file(s) [attempted 5746/9031 = 63%, 215 KB/s][K
Downloaded: 5785 file(s) [attempted 5785/9031 = 64%, 214 KB/s][K
Downloaded: 5799 file(s) [attempted 5799/9031 = 64%, 250 KB/s][K
Downloaded: 5831 file(s) [attempted 5831/9031 = 64%, 122 KB/s][K
Downloaded: 5849 file(s) [attempted 5849/9031 = 64%, 370 KB/s][K
Downloaded: 5869 file(s) [attempted 5869/9031 = 64%, 107 KB/s][K
Downloaded: 5899 file(s) [attempted 5899/9031 = 65%, 21 KB/s][K
Downloaded: 5913 file(s) [attempted 5913/9031 = 65%, 689 KB/s][K
Downloaded: 5938 file(s) [attempted 5938/9031 = 65%, 614 KB/s][K
Downloaded: 5960 file(s) [attempted 5960/9031 = 65%, 65 KB/s][K
Downloaded: 5983 file(s) [attempted 5983/9031 = 66%, 842 KB/s][K
Downloaded: 6006 file(s) [attempted 6006/9031 = 66%, 54 KB/s][K
Downloaded: 6024 file(s) [attempted 6024/9031 = 66%, 706 KB/s][K
Downloaded: 6049 file(s) [attempted 6049/9031 = 66%, 1475 KB/s][K
Downloaded: 6074 file(s) [attempted 6074/9031 = 67%, 34 KB/s][K
Downloaded: 6092 file(s) [attempted 6092/9031 = 67%, 67 KB/s][K
Downloaded: 6117 file(s) [attempted 6117/9031 = 67%, 218 KB/s][K
Downloaded: 6138 file(s) [attempted 6138/9031 = 67%, 113 KB/s][K
Downloaded: 6158 file(s) [attempted 6158/9031 = 68%, 241 KB/s][K
Downloaded: 6181 file(s) [attempted 6181/9031 = 68%, 90 KB/s][K
Downloaded: 6202 file(s) [attempted 6202/9031 = 68%, 68 KB/s][K
Downloaded: 6231 file(s) [attempted 6231/9031 = 68%, 95 KB/s][K
Downloaded: 6249 file(s) [attempted 6249/9031 = 69%, 244 KB/s][K
Downloaded: 6274 file(s) [attempted 6274/9031 = 69%, 79 KB/s][K
Downloaded: 6295 file(s) [attempted 6295/9031 = 69%, 194 KB/s][K
Downloaded: 6315 file(s) [attempted 6315/9031 = 69%, 1027 KB/s][K
Downloaded: 6338 file(s) [attempted 6338/9031 = 70%, 43 KB/s][K
Downloaded: 6356 file(s) [attempted 6356/9031 = 70%, 437 KB/s][K
Downloaded: 6381 file(s) [attempted 6381/9031 = 70%, 849 KB/s][K
Downloaded: 6404 file(s) [attempted 6404/9031 = 70%, 132 KB/s][K
Downloaded: 6427 file(s) [attempted 6427/9031 = 71%, 79 KB/s][K
Downloaded: 6479 file(s) [attempted 6479/9031 = 71%, 878 KB/s][K
Downloaded: 6529 file(s) [attempted 6529/9031 = 72%, 749 KB/s][K
Downloaded: 6577 file(s) [attempted 6577/9031 = 72%, 2700 KB/s][K
Downloaded: 6582 file(s) [attempted 6582/9031 = 72%, 370 KB/s][K
Downloaded: 6623 file(s) [attempted 6623/9031 = 73%, 33 KB/s][K
Downloaded: 6632 file(s) [attempted 6632/9031 = 73%, 210 KB/s][K
Downloaded: 6661 file(s) [attempted 6661/9031 = 73%, 882 KB/s][K
Downloaded: 6680 file(s) [attempted 6680/9031 = 73%, 240 KB/s][K
Downloaded: 6707 file(s) [attempted 6707/9031 = 74%, 374 KB/s][K
Downloaded: 6730 file(s) [attempted 6730/9031 = 74%, 197 KB/s][K
Downloaded: 6759 file(s) [attempted 6759/9031 = 74%, 571 KB/s][K
Downloaded: 6780 file(s) [attempted 6780/9031 = 75%, 75 KB/s][K
Downloaded: 6807 file(s) [attempted 6807/9031 = 75%, 449 KB/s][K
Downloaded: 6830 file(s) [attempted 6830/9031 = 75%, 456 KB/s][K
Downloaded: 6843 file(s) [attempted 6843/9031 = 75%, 19 KB/s][K
Downloaded: 6875 file(s) [attempted 6875/9031 = 76%, 157 KB/s][K
Downloaded: 6884 file(s) [attempted 6884/9031 = 76%, 591 KB/s][K
Downloaded: 6916 file(s) [attempted 6916/9031 = 76%, 78 KB/s][K
Downloaded: 6934 file(s) [attempted 6934/9031 = 76%, 158 KB/s][K
Downloaded: 6964 file(s) [attempted 6964/9031 = 77%, 43 KB/s][K
Downloaded: 6985 file(s) [attempted 6985/9031 = 77%, 222 KB/s][K
Downloaded: 7005 file(s) [attempted 7005/9031 = 77%, 64 KB/s][K
Downloaded: 7035 file(s) [attempted 7035/9031 = 77%, 277 KB/s][K
Downloaded: 7048 file(s) [attempted 7048/9031 = 78%, 42 KB/s][K
Downloaded: 7078 file(s) [attempted 7078/9031 = 78%, 179 KB/s][K
Downloaded: 7096 file(s) [attempted 7096/9031 = 78%, 219 KB/s][K
Downloaded: 7123 file(s) [attempted 7123/9031 = 78%, 51 KB/s][K
Downloaded: 7144 file(s) [attempted 7144/9031 = 79%, 108 KB/s][K
Downloaded: 7167 file(s) [attempted 7167/9031 = 79%, 714 KB/s][K
Downloaded: 7189 file(s) [attempted 7189/9031 = 79%, 142 KB/s][K
Downloaded: 7212 file(s) [attempted 7212/9031 = 79%, 123 KB/s][K
Downloaded: 7237 file(s) [attempted 7237/9031 = 80%, 57 KB/s][K
Downloaded: 7255 file(s) [attempted 7255/9031 = 80%, 475 KB/s][K
Downloaded: 7278 file(s) [attempted 7278/9031 = 80%, 80 KB/s][K
Downloaded: 7299 file(s) [attempted 7299/9031 = 80%, 436 KB/s][K
Downloaded: 7321 file(s) [attempted 7321/9031 = 81%, 543 KB/s][K
Downloaded: 7342 file(s) [attempted 7342/9031 = 81%, 101 KB/s][K
Downloaded: 7346 file(s) [attempted 7346/9031 = 81%, 48 KB/s][K
Downloaded: 7392 file(s) [attempted 7392/9031 = 81%, 360 KB/s][K
Downloaded: 7444 file(s) [attempted 7444/9031 = 82%, 2119 KB/s][K
Downloaded: 7494 file(s) [attempted 7494/9031 = 82%, 66 KB/s][K
Downloaded: 7547 file(s) [attempted 7547/9031 = 83%, 66 KB/s][K
Downloaded: 7583 file(s) [attempted 7583/9031 = 83%, 598 KB/s][K
Downloaded: 7599 file(s) [attempted 7599/9031 = 84%, 127 KB/s][K
Downloaded: 7640 file(s) [attempted 7640/9031 = 84%, 74 KB/s][K
Downloaded: 7654 file(s) [attempted 7654/9031 = 84%, 133 KB/s][K
Downloaded: 7692 file(s) [attempted 7692/9031 = 85%, 113 KB/s][K
Downloaded: 7704 file(s) [attempted 7704/9031 = 85%, 466 KB/s][K
Downloaded: 7731 file(s) [attempted 7731/9031 = 85%, 55 KB/s][K
Downloaded: 7752 file(s) [attempted 7752/9031 = 85%, 149 KB/s][K
Downloaded: 7770 file(s) [attempted 7770/9031 = 86%, 476 KB/s][K
Downloaded: 7799 file(s) [attempted 7799/9031 = 86%, 202 KB/s][K
Downloaded: 7815 file(s) [attempted 7815/9031 = 86%, 96 KB/s][K
Downloaded: 7847 file(s) [attempted 7847/9031 = 86%, 288 KB/s][K
Downloaded: 7865 file(s) [attempted 7865/9031 = 87%, 139 KB/s][K
Downloaded: 7895 file(s) [attempted 7895/9031 = 87%, 95 KB/s][K
Downloaded: 7909 file(s) [attempted 7909/9031 = 87%, 501 KB/s][K
Downloaded: 7934 file(s) [attempted 7934/9031 = 87%, 82 KB/s][K
Downloaded: 7954 file(s) [attempted 7954/9031 = 88%, 43 KB/s][K
Downloaded: 7977 file(s) [attempted 7977/9031 = 88%, 25 KB/s][K
Downloaded: 8000 file(s) [attempted 8000/9031 = 88%, 70 KB/s][K
Downloaded: 8020 file(s) [attempted 8020/9031 = 88%, 258 KB/s][K
Downloaded: 8048 file(s) [attempted 8048/9031 = 89%, 273 KB/s][K
Downloaded: 8068 file(s) [attempted 8068/9031 = 89%, 438 KB/s][K
Downloaded: 8090 file(s) [attempted 8090/9031 = 89%, 146 KB/s][K
Downloaded: 8109 file(s) [attempted 8109/9031 = 89%, 61 KB/s][K
Downloaded: 8139 file(s) [attempted 8139/9031 = 90%, 189 KB/s][K
Downloaded: 8161 file(s) [attempted 8161/9031 = 90%, 1432 KB/s][K
Downloaded: 8189 file(s) [attempted 8189/9031 = 90%, 284 KB/s][K
Downloaded: 8211 file(s) [attempted 8211/9031 = 90%, 75 KB/s][K
Downloaded: 8241 file(s) [attempted 8241/9031 = 91%, 142 KB/s][K
Downloaded: 8259 file(s) [attempted 8259/9031 = 91%, 58 KB/s][K
Downloaded: 8282 file(s) [attempted 8282/9031 = 91%, 39 KB/s][K
Downloaded: 8305 file(s) [attempted 8305/9031 = 91%, 19 KB/s][K
Downloaded: 8325 file(s) [attempted 8325/9031 = 92%, 124 KB/s][K
Downloaded: 8353 file(s) [attempted 8353/9031 = 92%, 291 KB/s][K
Downloaded: 8355 file(s) [attempted 8355/9031 = 92%, 77 KB/s][K
Downloaded: 8407 file(s) [attempted 8407/9031 = 93%, 2854 KB/s][K
Downloaded: 8457 file(s) [attempted 8457/9031 = 93%, 666 KB/s][K
Downloaded: 8507 file(s) [attempted 8507/9031 = 94%, 976 KB/s][K
Downloaded: 8514 file(s) [attempted 8514/9031 = 94%, 306 KB/s][K
Downloaded: 8551 file(s) [attempted 8551/9031 = 94%, 821 KB/s][K
Downloaded: 8564 file(s) [attempted 8564/9031 = 94%, 31 KB/s][K
Downloaded: 8594 file(s) [attempted 8594/9031 = 95%, 432 KB/s][K
Downloaded: 8617 file(s) [attempted 8617/9031 = 95%, 648 KB/s][K
Downloaded: 8639 file(s) [attempted 8639/9031 = 95%, 13 KB/s][K
Downloaded: 8669 file(s) [attempted 8669/9031 = 95%, 44 KB/s][K
Downloaded: 8687 file(s) [attempted 8687/9031 = 96%, 60 KB/s][K
Downloaded: 8724 file(s) [attempted 8724/9031 = 96%, 61 KB/s][K
Downloaded: 8737 file(s) [attempted 8737/9031 = 96%, 393 KB/s][K
Downloaded: 8776 file(s) [attempted 8776/9031 = 97%, 1495 KB/s][K
Downloaded: 8787 file(s) [attempted 8787/9031 = 97%, 3814 KB/s][K
Downloaded: 8819 file(s) [attempted 8819/9031 = 97%, 26 KB/s][K
Downloaded: 8831 file(s) [attempted 8831/9031 = 97%, 111 KB/s][K
Downloaded: 8858 file(s) [attempted 8858/9031 = 98%, 63 KB/s][K
Downloaded: 8885 file(s) [attempted 8885/9031 = 98%, 25 KB/s][K
Downloaded: 8912 file(s) [attempted 8912/9031 = 98%, 47 KB/s][K
Downloaded: 8935 file(s) [attempted 8935/9031 = 98%, 205 KB/s][K
Downloaded: 8963 file(s) [attempted 8963/9031 = 99%, 127 KB/s][K
Downloaded: 8988 file(s) [attempted 8988/9031 = 99%, 241 KB/s][K
Downloaded: 9017 file(s) [attempted 9017/9031 = 99%, 156 KB/s][K
Downloaded: 9031 file(s) [attempted 9031/9031 = 100%, 156 KB/s][K
Still decompressing downloaded files...
Decompressed 9031 file(s)
Already decompressed 9031 file(s)


==> anc/verification-run.log <==
Lean (version 4.35.0, x86_64-unknown-linux-gnu, commit eb6cafb7290e8bd5f2937522d8d804f58f02bafc, Release)
56a005855ea17e0b0958f73ec801ae140b0a1679
⚠ [984/1056] Replayed PatternPacking.Definitions
warning: PatternPacking/Definitions.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.SetTheory.Cardinal.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [988/1056] Replayed PatternPacking.Prefix
warning: PatternPacking/Prefix.lean: imports `Mathlib.Order.Preorder.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Prefix.lean: imports `Mathlib.Logic.Equiv.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [989/1056] Replayed PatternPacking.Comb
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Prod` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Sets` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Algebra.BigOperators.Group.Finset.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Order.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1029/1056] Replayed PatternPacking.Coordinates
warning: PatternPacking/Coordinates.lean: imports `Mathlib.Tactic.Ring` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1042/1056] Replayed PatternPacking.Construction
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Card` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Fin` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.List.FinRange` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1051/1056] Replayed PatternPacking.CombOrder
warning: PatternPacking/CombOrder.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1053/1056] Built PatternPacking.Main (2.5s)
ℹ [1054/1056] Built PatternPacking.Audit (3.6s)
info: PatternPacking/Audit.lean:6:0: PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:7:0: theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
info: PatternPacking/Audit.lean:8:0: 'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:9:0: PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:10:0: 'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:11:0: def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
info: PatternPacking/Audit.lean:12:0: def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
info: PatternPacking/Audit.lean:13:0: def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
info: PatternPacking/Audit.lean:14:0: def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
info: PatternPacking/Audit.lean:15:0: def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
info: PatternPacking/Audit.lean:16:0: def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
info: PatternPacking/Audit.lean:17:0: def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
info: PatternPacking/Audit.lean:18:0: theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
info: PatternPacking/Audit.lean:19:0: PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
info: PatternPacking/Audit.lean:20:0: 'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:21:0: 'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:22:0: 'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:23:0: 'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:24:0: 'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:25:0: 'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:26:0: 'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:27:0: 'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [1055/1056] Built PatternPacking (3.0s)
Build completed successfully (1056 jobs).
PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom allowlist and source scans: PASS.


==> anc/verification/axioms.log <==
PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/verification/build.log <==
⚠ [984/1056] Replayed PatternPacking.Definitions
warning: PatternPacking/Definitions.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.SetTheory.Cardinal.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [988/1056] Replayed PatternPacking.Prefix
warning: PatternPacking/Prefix.lean: imports `Mathlib.Order.Preorder.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Prefix.lean: imports `Mathlib.Logic.Equiv.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [989/1056] Replayed PatternPacking.Comb
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Prod` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Sets` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Algebra.BigOperators.Group.Finset.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Order.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1029/1056] Replayed PatternPacking.Coordinates
warning: PatternPacking/Coordinates.lean: imports `Mathlib.Tactic.Ring` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1042/1056] Replayed PatternPacking.Construction
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Card` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Fin` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.List.FinRange` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1051/1056] Replayed PatternPacking.CombOrder
warning: PatternPacking/CombOrder.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1053/1056] Built PatternPacking.Main (2.5s)
ℹ [1054/1056] Built PatternPacking.Audit (3.6s)
info: PatternPacking/Audit.lean:6:0: PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:7:0: theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
info: PatternPacking/Audit.lean:8:0: 'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:9:0: PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:10:0: 'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:11:0: def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
info: PatternPacking/Audit.lean:12:0: def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
info: PatternPacking/Audit.lean:13:0: def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
info: PatternPacking/Audit.lean:14:0: def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
info: PatternPacking/Audit.lean:15:0: def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
info: PatternPacking/Audit.lean:16:0: def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
info: PatternPacking/Audit.lean:17:0: def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
info: PatternPacking/Audit.lean:18:0: theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
info: PatternPacking/Audit.lean:19:0: PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
info: PatternPacking/Audit.lean:20:0: 'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:21:0: 'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:22:0: 'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:23:0: 'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:24:0: 'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:25:0: 'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:26:0: 'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:27:0: 'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [1055/1056] Built PatternPacking (3.0s)
Build completed successfully (1056 jobs).


==> anc/verification/clean-axioms.log <==
PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/verification/clean-build.log <==
⚠ [1035/1056] Built PatternPacking.Definitions (2.2s)
warning: PatternPacking/Definitions.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Definitions.lean: imports `Mathlib.SetTheory.Cardinal.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1036/1056] Built PatternPacking.Prefix (2.8s)
warning: PatternPacking/Prefix.lean: imports `Mathlib.Order.Preorder.Finite` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Prefix.lean: imports `Mathlib.Logic.Equiv.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
⚠ [1037/1056] Built PatternPacking.Coordinates (2.9s)
warning: PatternPacking/Coordinates.lean: imports `Mathlib.Tactic.Ring` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1038/1056] Built PatternPacking.Bridge (4.2s)
⚠ [1039/1056] Built PatternPacking.Comb (10s)
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Perm` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Prod` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Data.Fintype.Sets` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Algebra.BigOperators.Group.Finset.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Comb.lean: imports `Mathlib.Order.Fin.Basic` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1040/1056] Built PatternPacking.Canonical (6.7s)
⚠ [1041/1056] Built PatternPacking.CombOrder (3.2s)
warning: PatternPacking/CombOrder.lean: imports `Mathlib.Logic.Relation` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1042/1056] Built PatternPacking.Counting (3.5s)
✔ [1043/1056] Built PatternPacking.CanonicalCompare (4.7s)
⚠ [1044/1056] Built PatternPacking.Construction (17s)
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Card` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.Fintype.Fin` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
warning: PatternPacking/Construction.lean: imports `Mathlib.Data.List.FinRange` from package `mathlib`, which is designed for use with the module system; consider adding `module` to the start of this file
✔ [1045/1056] Built PatternPacking.Examples (2.2s)
✔ [1046/1056] Built PatternPacking.CoordinateOccurrence (2.0s)
✔ [1047/1056] Built PatternPacking.MainTransport (3.1s)
✔ [1048/1056] Built PatternPacking.Paths (4.0s)
✔ [1049/1056] Built PatternPacking.PathOrder (3.0s)
✔ [1050/1056] Built PatternPacking.CoordinateForward (8.7s)
✔ [1051/1056] Built PatternPacking.Structure (2.8s)
✔ [1052/1056] Built PatternPacking.StructuralIsomorphism (2.8s)
✔ [1053/1056] Built PatternPacking.Main (4.6s)
ℹ [1054/1056] Built PatternPacking.Audit (2.3s)
info: PatternPacking/Audit.lean:6:0: PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:7:0: theorem PatternPacking.main_theorem : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j :=
fun m K j hm hK hj =>
  Exists.casesOn
    (Exists.intro (K - 2 * m)
      ⟨Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_1 m K j hK a,
        Decidable.byContradiction fun a => PatternPacking.main_theorem._proof_1_2 m K j hK a⟩)
    fun c h =>
    And.casesOn h fun hc right =>
      Eq.ndrec (motive := fun K =>
        ∀ (hK : 2 * m + 1 ≤ K),
          Nat.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j)
        (fun hK => PatternPacking.main_coordinate m c j hm hc hj) (Eq.symm right) hK
info: PatternPacking/Audit.lean:8:0: 'PatternPacking.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:9:0: PatternPacking.main_theorem_fintype : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j → Fintype.card (PatternPacking.Packings (PatternPacking.candidate m K hm hK) m j) = PatternPacking.Comb.oddDF j
info: PatternPacking/Audit.lean:10:0: 'PatternPacking.main_theorem_fintype' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:11:0: def PatternPacking.ValidPacking : {K : ℕ} →
  Equiv.Perm (Fin K) → (m j : ℕ) → Equiv.Perm (Fin (PatternPacking.packingLength m K j)) → Prop :=
fun {K} p m j s =>
  ∀ (r : Fin j) (h k : Fin K),
    p h < p k ↔ s (PatternPacking.blockPosition m K j r h) < s (PatternPacking.blockPosition m K j r k)
info: PatternPacking/Audit.lean:12:0: def PatternPacking.Packings : {K : ℕ} → Equiv.Perm (Fin K) → ℕ → ℕ → Type :=
fun {K} p m j => { s // PatternPacking.ValidPacking p m j s }
info: PatternPacking/Audit.lean:13:0: def PatternPacking.packingLength : ℕ → ℕ → ℕ → ℕ :=
fun m K j => K + (j - 1) * (K - m)
info: PatternPacking/Audit.lean:14:0: def PatternPacking.blockPosition : (m K j : ℕ) → Fin j → Fin K → Fin (PatternPacking.packingLength m K j) :=
fun m K j r h => ⟨↑r * (K - m) + ↑h, ⋯⟩
info: PatternPacking/Audit.lean:15:0: def PatternPacking.candidateRank : ℕ → ℕ → ℕ → ℕ :=
fun m K h =>
  have c := K - 2 * m;
  have d := K - m;
  if h < m then c + 2 * h + if h % 2 = 0 then 1 else 0
  else
    if h < d - 1 then h - m + 2
    else if h < d then K else if h = d then 1 else c + 2 * (h - d) + 1 - if (h - d) % 2 = 0 then 1 else 0
info: PatternPacking/Audit.lean:16:0: def PatternPacking.candidate : (m K : ℕ) → 3 ≤ m → 2 * m + 1 ≤ K → Equiv.Perm (Fin K) :=
fun m K hm hK => Equiv.ofBijective (PatternPacking.candidateFun m K hm hK) ⋯
info: PatternPacking/Audit.lean:17:0: def PatternPacking.Comb.oddDF : ℕ → ℕ :=
fun j => ∏ t ∈ Finset.range j, (2 * t + 1)
info: PatternPacking/Audit.lean:18:0: theorem PatternPacking.exists_pattern : ∀ (m K : ℕ),
  3 ≤ m →
    2 * m + 1 ≤ K → ∃ p, ∀ (j : ℕ), 1 ≤ j → Nat.card (PatternPacking.Packings p m j) = PatternPacking.Comb.oddDF j :=
fun m K hm hK =>
  Exists.intro (PatternPacking.candidate m K hm hK) fun j hj => PatternPacking.main_theorem m K j hm hK hj
info: PatternPacking/Audit.lean:19:0: PatternPacking.occurrence_structure : ∀ (m K j : ℕ) (hm : 3 ≤ m) (hK : 2 * m + 1 ≤ K),
  1 ≤ j →
    ∃ e,
      ∀ (a b : Fin (PatternPacking.packingLength m K j)),
        PatternPacking.OccurrenceLT (PatternPacking.candidate m K hm hK) m j a b ↔
          PatternPacking.PrefixCombRel (PatternPacking.canonicalHeight m (K - 2 * m) j) j (e a) (e b)
info: PatternPacking/Audit.lean:20:0: 'PatternPacking.occurrence_structure' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:21:0: 'PatternPacking.candidate' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:22:0: 'PatternPacking.packingExtensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:23:0: 'PatternPacking.coordinateLT_iff_canonicalLT' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:24:0: 'PatternPacking.Comb.extensionEquiv' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:25:0: 'PatternPacking.Comb.rel_eq_transGen_generator' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:26:0: 'PatternPacking.card_prefixExtensions' depends on axioms: [propext, Classical.choice, Quot.sound]
info: PatternPacking/Audit.lean:27:0: 'PatternPacking.Comb.card_comb' depends on axioms: [propext, Classical.choice, Quot.sound]
✔ [1055/1056] Built PatternPacking (1.0s)
Build completed successfully (1056 jobs).


==> anc/verification/clean-source-check.log <==
PatternPacking.lean: OK
PatternPacking/Audit.lean: OK
PatternPacking/Bridge.lean: OK
PatternPacking/Canonical.lean: OK
PatternPacking/CanonicalCompare.lean: OK
PatternPacking/Comb.lean: OK
PatternPacking/CombOrder.lean: OK
PatternPacking/Construction.lean: OK
PatternPacking/CoordinateForward.lean: OK
PatternPacking/CoordinateOccurrence.lean: OK
PatternPacking/Coordinates.lean: OK
PatternPacking/Counting.lean: OK
PatternPacking/Definitions.lean: OK
PatternPacking/Examples.lean: OK
PatternPacking/Main.lean: OK
PatternPacking/MainTransport.lean: OK
PatternPacking/PathOrder.lean: OK
PatternPacking/Paths.lean: OK
PatternPacking/Prefix.lean: OK
PatternPacking/StructuralIsomorphism.lean: OK
PatternPacking/Structure.lean: OK
lean-toolchain: OK
lakefile.toml: OK
lake-manifest.json: OK


==> anc/verification/lean-version.log <==
Lean (version 4.35.0, x86_64-unknown-linux-gnu, commit eb6cafb7290e8bd5f2937522d8d804f58f02bafc, Release)


==> anc/verification/mathlib-revision.log <==
56a005855ea17e0b0958f73ec801ae140b0a1679


==> anc/verification/source-sha256.txt <==
4dc1f39bb85a104e548b673a133ca7d4d7575ee25f4bb471d08afcd58027b9fd  PatternPacking.lean
ed5af8b633679425fac450e419d947704f4468873d8351ba45224e8a2c13314c  PatternPacking/Audit.lean
a7c172913a2fbfdc67ff03ad4ef5092f4e417f93c7b0041d35362a7c9c69aa3f  PatternPacking/Bridge.lean
4e26666d19771aec1a86a7f41e79626cabe52bc367fba8078569cd918c74ef92  PatternPacking/Canonical.lean
a3c0cf9f3153eaf1800049918205ceb7ade9b3304d2cb383c5e124098c17715b  PatternPacking/CanonicalCompare.lean
3038a90778a9ea155c44d7cb162f7bc8af980933f906e504542fb4b0b2ed4f38  PatternPacking/Comb.lean
baf3b5feeae577c0ea0ddbdc3c116d9e719fa11c359fc263a1bed6850843cdf7  PatternPacking/CombOrder.lean
b554b3c8d8fa753d2969dfb381b0ddeee87b77d8686e8479a359528db6dbb394  PatternPacking/Construction.lean
a51c2b783a7227a99e06033648def98bd33d5778534a2c6f5d124d4853bdfae4  PatternPacking/CoordinateForward.lean
1133e77765c6869e1a27c65d56c80722e373d2d934bddb2319457c458538e14d  PatternPacking/CoordinateOccurrence.lean
51cd616faa9852618d9f169c4fc668e14da94bc179271a54cb3b5b4306ff6917  PatternPacking/Coordinates.lean
6b6b6044de1bf63d0601e602f5ea175c58f678f76867319ea9b0da86c8100261  PatternPacking/Counting.lean
00ec15f05d57c15bd80c549874a4998d32cee4a1d9f21c2e799035799c14fe07  PatternPacking/Definitions.lean
cc07cb312253d32375d4bf8be743c5c7bfdf2bc59028b701c4bf4fc0beb2d86b  PatternPacking/Examples.lean
c5dc9cd64f10d9786949f6159999ac918fb9b82fe7b5bc7099d289cc18e62935  PatternPacking/Main.lean
66b661e717677691e1af245acf2448f774af5ebf0b0ecb298e0963895d1b5264  PatternPacking/MainTransport.lean
f762f9afeb288c1bb506fbf4839fb5f2a3a193d72f57cae5cb4ed4a12b0a10fc  PatternPacking/PathOrder.lean
dab4d510d8a140cc49da0fc5303035b3c6bb87ddf6253628d5405c1629ff84ec  PatternPacking/Paths.lean
509a418a2872366795ba23ca028b9a35237bed78c8e7347f1f1edece1c00da6a  PatternPacking/Prefix.lean
10abad71b70607e6e69ea3df2ab7741b88a65bdf00ae32da3e27adb4c5a39b68  PatternPacking/StructuralIsomorphism.lean
423ed580f95636930714ca59b249965e746eafc34c5a09c18ab92643e3fadae9  PatternPacking/Structure.lean
ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c  lean-toolchain
3e4ff47c5614478b96ed2baa248659e93377752372688e91600ac24474e01e39  lakefile.toml
27e2b09cae952a3a4df4b19c85901b0b6dcd4ccfb9e1fea57731507f74ef8929  lake-manifest.json

